$U(1)_{B_3-L_2}$ Explanation of the Neutral Current $B-$Anomalies

We investigate a speculative short-distance force, proposed to explain discrepancies observed between measurements of certain neutral current decays of $B$ hadrons and their Standard Model predictions. The force derives from a spontaneously broken, gauged $U(1)_{B_3-L_2}$ extension to the Standard Model, where the extra quantum numbers of Standard Model fields are given by third family baryon number minus second family lepton number. The only fields beyond those of the Standard Model are three right-handed neutrinos, a gauge field associated with $U(1)_{B_3-L_2}$ and a Standard Model singlet complex scalar which breaks $U(1)_{B_3-L_2}$, a `flavon'. This simple model, via interactions involving a TeV scale force-carrying $Z^\prime$ vector boson, can successfully explain the neutral current $B-$anomalies whilst accommodating other empirical constraints. In an ansatz for fermion mixing, a combination of up-to-date $B-$anomaly fits, LHC direct $Z^\prime$ search limits and other bounds rule out the domain 0.15 TeV$< M_{Z^\prime} <$ 1.9 TeV at the 95$\%$ confidence level. For more massive $Z^\prime$s, the model possesses a {\em flavonstrahlung}\ signal, where $pp$ collisions produce a $Z^\prime$ and a flavon, which subsequently decays into two Higgs bosons.

==> anc/README <==
UFO file for Z' interactions is tarred and gzipped in Zprime_B3L2_UFO/
Python main programs using MagGraph_2_6_5 are in benRun_b3l2_?d.py

To make the plots, type the command (on linux, requires gnuplot):
chmod u+x make_plots; ./make_plots


==> anc/Zprime_B3L2_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_B3L2_UFO/Zprime_B3L2_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:15:49


# 
# This is the logfile for the model Zprime_B3L2

# Authors: Benjamin Allanach
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 98 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_B3L2_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "26.08.20"
__version__= "1.0.0"


==> anc/Zprime_B3L2_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_B3L2_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(complex(0,1)*gzp*I1a11)',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(complex(0,1)*gzp*I1a12)',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(complex(0,1)*gzp*I1a13)',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*gzp*I1a21)',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*gzp*I1a22)',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(complex(0,1)*gzp*I1a23)',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*gzp*I1a31)',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(complex(0,1)*gzp*I1a32)',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(complex(0,1)*gzp*I1a33)',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(complex(0,1)*gzp*I2a11)',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-(complex(0,1)*gzp*I2a12)',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-(complex(0,1)*gzp*I2a13)',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-(complex(0,1)*gzp*I2a21)',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-(complex(0,1)*gzp*I2a22)',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '-(complex(0,1)*gzp*I2a23)',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '-(complex(0,1)*gzp*I2a31)',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '-(complex(0,1)*gzp*I2a32)',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(complex(0,1)*gzp*I2a33)',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '3*complex(0,1)*gzp*I3a11',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '3*complex(0,1)*gzp*I3a12',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '3*complex(0,1)*gzp*I3a13',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '3*complex(0,1)*gzp*I3a21',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '3*complex(0,1)*gzp*I3a22',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '3*complex(0,1)*gzp*I3a23',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '3*complex(0,1)*gzp*I3a31',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '3*complex(0,1)*gzp*I3a32',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '3*complex(0,1)*gzp*I3a33',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '3*complex(0,1)*gzp*Omega1x1',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '3*complex(0,1)*gzp*Omega1x2',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '3*complex(0,1)*gzp*Omega1x3',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '3*complex(0,1)*gzp*Omega2x1',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '3*complex(0,1)*gzp*Omega2x2',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '3*complex(0,1)*gzp*Omega2x3',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '3*complex(0,1)*gzp*Omega3x1',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '3*complex(0,1)*gzp*Omega3x2',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '3*complex(0,1)*gzp*Omega3x3',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*Xi1x1)',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*Xi1x2)',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*Xi1x3)',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*Xi2x1)',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*Xi2x2)',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*Xi2x3)',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(complex(0,1)*gzp*Xi3x1)',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(complex(0,1)*gzp*Xi3x2)',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gzp*Xi3x3)',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/Zprime_B3L2_UFO/dec_model.pkl <==
€cmadgraph.core.base_objects
Model
q)q(Uref_dict_to0q}qUversion_tagqUb/home/bca20/code/MG5_aMC_v2_6_5/models/Zprime_B3L2_UFO##{'date': '2019-10-16', 'version': '2.6.7'}qU	functionsq]q(cZprime_B3L2_UFO.object_library
Function
q	)q
}q(UexprqU
z.conjugate()Unameq
UcomplexconjugateqU	argumentsqUz…ubh	)q}q(hUz.realh
UreqhUz…ubh	)q}q(hUz.imagh
UimqhUz…ubh	)q}q(hU1./cmath.cos(z.real)h
UsecqhUz…ubh	)q}q(hUcmath.acos(1./(z.real))h
UasecqhUz…ubh	)q}q(hU1./cmath.sin(z.real)h
UcscqhUz…ubh	)q}q (hUcmath.asin(1./(z.real))h
Uacscq!hUz…ubh	)q"}q#(hU1./cmath.tan(z.real)h
Ucotq$hUz…ubh	)q%}q&(hU
y if x else zh
Utheta_functionq'hUxUyUz‡ubh	)q(}q)(hU+(ExprTrue if condition==0.0 else ExprFalse)h
Ucondq*hU	conditionq+UExprTrueU	ExprFalse‡ubh	)q,}q-(hU&(0.0 if z==0.0 else cmath.log(z.real))h
Ureglogq.hUzubeUinteraction_dictq/}q0Uallow_pickleq1ˆh
UZprime_B3L2_UFOq2U
parametersq3}q4(UaEWM1q5…q6]q7(cmadgraph.core.base_objects
ModelVariable
q8)q9}q:(hU1/aEWM1q;Utypeq<Urealq=h
Umdl_aEWUvalueq>NUdependq?h6ubh8)q@}qA(hUvcmath.sqrt(mdl_MZ__exp__2/2. + cmath.sqrt(mdl_MZ__exp__4/4. - (mdl_aEW*cmath.pi*mdl_MZ__exp__2)/(mdl_Gf*mdl_sqrt__2)))h<h=h
Umdl_MWqBh>Nh?h5…ubh8)qC}qD(hU cmath.sqrt(mdl_aEW) h<h=h
U
mdl_sqrt__aEWh>Nh?h5…ubh8)qE}qF(hU$2*mdl_sqrt__aEW*cmath.sqrt(cmath.pi)h<h=h
Umdl_eeh>Nh?h5…ubh8)qG}qH(hU	mdl_MW**2h<h=h
Umdl_MW__exp__2h>Nh?h5…ubh8)qI}qJ(hU!1 - mdl_MW__exp__2/mdl_MZ__exp__2h<h=h
Umdl_sw2h>Nh?h5…ubh8)qK}qL(hUcmath.sqrt(1 - mdl_sw2)h<h=h
Umdl_cwh>Nh?h5…ubh8)qM}qN(hU cmath.sqrt(mdl_sw2) h<h=h
U
mdl_sqrt__sw2qOh>Nh?h5…ubh8)qP}qQ(hhOh<h=h
Umdl_swh>Nh?h5…ubh8)qR}qS(hU
mdl_ee/mdl_cwh<h=h
Umdl_g1h>Nh?h5…ubh8)qT}qU(hU
mdl_ee/mdl_swh<h=h
Umdl_gwh>Nh?h5…ubh8)qV}qW(hU(2*mdl_MW*mdl_sw)/mdl_eeh<h=h
Umdl_vevh>Nh?h5…ubh8)qX}qY(hU
mdl_vev**2h<h=h
Umdl_vev__exp__2h>Nh?h5…ubh8)qZ}q[(hU#mdl_MH__exp__2/(2.*mdl_vev__exp__2)h<h=h
Umdl_lamh>Nh?h5…ubh8)q\}q](hU(mdl_ymb*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ybh>Nh?h5…ubh8)q^}q_(hU(mdl_ymc*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ych>Nh?h5…ubh8)q`}qa(hU(mdl_ymdo*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ydoh>Nh?h5…ubh8)qb}qc(hU(mdl_yme*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yeh>Nh?h5…ubh8)qd}qe(hU(mdl_ymm*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ymh>Nh?h5…ubh8)qf}qg(hU(mdl_yms*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ysh>Nh?h5…ubh8)qh}qi(hU(mdl_ymt*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yth>Nh?h5…ubh8)qj}qk(hU(mdl_ymtau*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ytauh>Nh?h5…ubh8)ql}qm(hU(mdl_ymup*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yuph>Nh?h5…ubh8)qn}qo(hU#cmath.sqrt(mdl_lam*mdl_vev__exp__2)h<h=h
Umdl_muHh>Nh?h5…ubh8)qp}qq(hU	mdl_ee**2h<h=h
Umdl_ee__exp__2h>Nh?h5…ubh8)qr}qs(hU	mdl_sw**2h<h=h
Umdl_sw__exp__2h>Nh?h5…ubh8)qt}qu(hU	mdl_cw**2h<h=h
Umdl_cw__exp__2h>Nh?h5…ubeUexternalqv…qw]qx(cmadgraph.core.base_objects
ParamCardVariable
qy)qz}q{(Ulhablockq|Ugzpq}h
Umdl_gzph>G?¹™™™™™šUlhacodeq~]qKaubhy)q€}q(h|USMINPUTSq'h
UaEWM1qƒh>G@_ù™™™™šh~]q"Kaubhy)q…}q†(h|h'h
Umdl_Gfh>G>èu渻…Ãh~]q‡Kaubhy)qˆ}q‰(h|h'h
UaSqŠh>G?¾Ov_Ø­¬h~]q‹Kaubhy)qŒ}q(h|UtsbqŽh
Umdl_tsbh>G?PbMÒñ©üh~]qKaubhy)q}q'(h|UYUKAWAq'h
Umdl_ymdoh>G?t¤Ò²¿ÛMh~]q"Kaubhy)q"}q•(h|h'h
Umdl_ymuph>G?dã¼ÓZ…‡h~]q–Kaubhy)q—}q˜(h|h'h
Umdl_ymsh>G?¹Û"Ðå`Bh~]q™Kaubhy)qš}q›(h|h'h
Umdl_ymch>G?ôQë…¸Rh~]qœKaubhy)q}qž(h|h'h
Umdl_ymbh>G@ÌÌÌÌÌÍh~]qŸKaubhy)q }q¡(h|h'h
Umdl_ymth>K¬h~]q¢Kaubhy)q£}q¤(h|h'h
Umdl_ymeh>G?@¾"$咗h~]q¥Kaubhy)q¦}q§(h|h'h
Umdl_ymmh>G?»ˆ¤~Ïêh~]q¨K
aubhy)q©}qª(h|h'h
U	mdl_ymtauh>G?ün—Oß;h~]q«Kaubhy)q¬}q­(h|UMASSq®h
Umdl_MZq¯h>G@VÌ£n.²h~]q°Kaubhy)q±}q²(h|h®h
Umdl_Meq³h>G?@¾"$咗h~]q´Kaubhy)qµ}q¶(h|h®h
Umdl_MMUq·h>G?»ˆ¤~Ïêh~]q¸K
aubhy)q¹}qº(h|h®h
Umdl_MTAq»h>G?ün—Oß;h~]q¼Kaubhy)q½}q¾(h|h®h
Umdl_MUq¿h>G?dã¼ÓZ…‡h~]qÀKaubhy)qÁ}qÂ(h|h®h
Umdl_MCqÃh>G?ôQë…¸Rh~]qÄKaubhy)qÅ}qÆ(h|h®h
Umdl_MTqÇh>K¬h~]qÈKaubhy)qÉ}qÊ(h|h®h
Umdl_MDqËh>G?t¤Ò²¿ÛMh~]qÌKaubhy)qÍ}qÎ(h|h®h
Umdl_MSqÏh>G?¹Û"Ðå`Bh~]qÐKaubhy)qÑ}qÒ(h|h®h
Umdl_MBqÓh>G@ÌÌÌÌÌÍh~]qÔKaubhy)qÕ}qÖ(h|h®h
Umdl_MHq×h>K}h~]qØKaubhy)qÙ}qÚ(h|h®h
Umdl_MZpqÛh>G@§ph~]qÜK aubhy)qÝ}qÞ(h|UDECAYqßh
Umdl_WZqàh>G@ö+jçÕgh~]qáKaubhy)qâ}qã(h|hßh
Umdl_WWqäh>G@®záG®h~]qåKaubhy)qæ}qç(h|hßh
Umdl_WTqèh>G?ø"%q~jh~]qéKaubhy)qê}që(h|hßh
Umdl_WHqìh>G?p«´NPÅëh~]qíKaubhy)qî}qï(h|hßh
Umdl_WZpqðh>G@$h~]qñK aube)]qò(h8)qó}qô(hU0.0qõh<h=h
UZEROqöh>Nh?)ubh8)q÷}qø(hU0.227736qùh<h=h
Umdl_cabih>Nh?)ubh8)qú}qû(hU0.22506qüh<h=h
U
mdl_lamCKMqýh>Nh?)ubh8)qþ}qÿ(hU0.811rh<h=h
Umdl_ACKMh>Nh?)ubh8)r}r(hU0.124rh<h=h
U
mdl_rhobarCKMh>Nh?)ubh8)r}r(hU0.356rh<h=h
U
mdl_etabarCKMh>Nh?)ubh8)r}r(hU1h<Ucomplexr	h
U
mdl_VdL1x1h>Nh?)ubh8)r
}r(hU0h<j	h
U
mdl_VdL1x2h>Nh?)ubh8)r}r
(hU0h<j	h
U
mdl_VdL1x3h>Nh?)ubh8)r}r(hU0h<j	h
U
mdl_VdL2x1h>Nh?)ubh8)r}r(hU cmath.cos(mdl_tsb) h<h=h
Umdl_cos__tsbrh>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL2x2h>Nh?)ubh8)r}r(hU cmath.sin(mdl_tsb) h<h=h
Umdl_sin__tsbrh>Nh?)ubh8)r}r(hU
-mdl_sin__tsbh<j	h
U
mdl_VdL2x3h>Nh?)ubh8)r}r(hU0h<j	h
U
mdl_VdL3x1h>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL3x2h>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL3x3h>Nh?)ubh8)r }r!(hU0h<h=h
U	mdl_Xi1x1h>Nh?)ubh8)r"}r#(hU0h<h=h
U	mdl_Xi1x2h>Nh?)ubh8)r$}r%(hU0h<h=h
U	mdl_Xi1x3h>Nh?)ubh8)r&}r'(hU0h<h=h
U	mdl_Xi2x1h>Nh?)ubh8)r(}r)(hU0h<h=h
U	mdl_Xi2x2h>Nh?)ubh8)r*}r+(hU0h<h=h
U	mdl_Xi2x3h>Nh?)ubh8)r,}r-(hU0h<h=h
U	mdl_Xi3x1h>Nh?)ubh8)r.}r/(hU0h<h=h
U	mdl_Xi3x2h>Nh?)ubh8)r0}r1(hU1h<h=h
U	mdl_Xi3x3h>Nh?)ubh8)r2}r3(hU0h<h=h
Umdl_Omega1x1h>Nh?)ubh8)r4}r5(hU0h<h=h
Umdl_Omega1x2h>Nh?)ubh8)r6}r7(hU0h<h=h
Umdl_Omega1x3h>Nh?)ubh8)r8}r9(hU0h<h=h
Umdl_Omega2x1h>Nh?)ubh8)r:}r;(hU1h<h=h
Umdl_Omega2x2h>Nh?)ubh8)r<}r=(hU0h<h=h
Umdl_Omega2x3h>Nh?)ubh8)r>}r?(hU0h<h=h
Umdl_Omega3x1h>Nh?)ubh8)r@}rA(hU0h<h=h
Umdl_Omega3x2h>Nh?)ubh8)rB}rC(hU0h<h=h
Umdl_Omega3x3h>Nh?)ubh8)rD}rE(hU	mdl_MZ**2h<h=h
Umdl_MZ__exp__2h>Nh?)ubh8)rF}rG(hU	mdl_MZ**4h<h=h
Umdl_MZ__exp__4h>Nh?)ubh8)rH}rI(hU cmath.sqrt(2) h<h=h
Umdl_sqrt__2h>Nh?)ubh8)rJ}rK(hhýh<h=h
U
mdl_s12CKMh>Nh?)ubh8)rL}rM(hU
mdl_lamCKM**2h<h=h
Umdl_lamCKM__exp__2h>Nh?)ubh8)rN}rO(hUmdl_ACKM*mdl_lamCKM__exp__2h<h=h
U
mdl_s23CKMh>Nh?)ubh8)rP}rQ(hU
mdl_s12CKM**2h<h=h
Umdl_s12CKM__exp__2h>Nh?)ubh8)rR}rS(hU"cmath.sqrt(1 - mdl_s12CKM__exp__2)h<h=h
U
mdl_c12CKMh>Nh?)ubh8)rT}rU(hU
mdl_s23CKM**2h<h=h
Umdl_s23CKM__exp__2h>Nh?)ubh8)rV}rW(hU"cmath.sqrt(1 - mdl_s23CKM__exp__2)h<h=h
U
mdl_c23CKMh>Nh?)ubh8)rX}rY(hUcomplex(0,1)rZh<j	h
Umdl_complexih>Nh?)ubh8)r[}r\(hU
mdl_lamCKM**3h<h=h
Umdl_lamCKM__exp__3h>Nh?)ubh8)r]}r^(hU­abs((mdl_ACKM*mdl_c23CKM*mdl_lamCKM__exp__3*(mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM))/(mdl_c12CKM*(1 - (mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM)*mdl_s23CKM__exp__2)))h<h=h
U
mdl_s13CKMh>Nh?)ubh8)r_}r`(hU
mdl_s13CKM**2h<h=h
Umdl_s13CKM__exp__2h>Nh?)ubh8)ra}rb(hU"cmath.sqrt(1 - mdl_s13CKM__exp__2)h<h=h
U
mdl_c13CKMh>Nh?)ubh8)rc}rd(hUÃcmath.asin(im((mdl_ACKM*mdl_c23CKM*mdl_lamCKM__exp__3*(mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM))/(mdl_c12CKM*(1 - (mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM)*mdl_s23CKM__exp__2)))/mdl_s13CKM)h<h=h
U
mdl_delCKMh>Nh?)ubh8)re}rf(hUmdl_c12CKM*mdl_c13CKMh<j	h
U
mdl_CKM1x1h>Nh?)ubh8)rg}rh(hUmdl_c13CKM*mdl_s12CKMh<j	h
U
mdl_CKM1x2h>Nh?)ubh8)ri}rj(hU0mdl_s13CKM*cmath.exp(-(mdl_delCKM*mdl_complexi))h<j	h
U
mdl_CKM1x3h>Nh?)ubh8)rk}rl(hU^-(mdl_c23CKM*mdl_s12CKM) - mdl_c12CKM*mdl_s13CKM*mdl_s23CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM2x1h>Nh?)ubh8)rm}rn(hU[mdl_c12CKM*mdl_c23CKM - mdl_s12CKM*mdl_s13CKM*mdl_s23CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM2x2h>Nh?)ubh8)ro}rp(hUmdl_c13CKM*mdl_s23CKMh<j	h
U
mdl_CKM2x3h>Nh?)ubh8)rq}rr(hU[mdl_s12CKM*mdl_s23CKM - mdl_c12CKM*mdl_c23CKM*mdl_s13CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM3x1h>Nh?)ubh8)rs}rt(hU^-(mdl_c12CKM*mdl_s23CKM) - mdl_c23CKM*mdl_s12CKM*mdl_s13CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM3x2h>Nh?)ubh8)ru}rv(hUmdl_c13CKM*mdl_c23CKMh<j	h
U
mdl_CKM3x3h>Nh?)ubh8)rw}rx(hU	mdl_MH**2h<h=h
Umdl_MH__exp__2h>Nh?)ubh8)ry}rz(hU
mdl_VdL1x1**2h<j	h
Umdl_VdL1x1__exp__2h>Nh?)ubh8)r{}r|(hT,mdl_VdL1x1__exp__2*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3h<j	h
U	mdl_I1a11h>Nh?)ubh8)r}}r~(hU
mdl_VdL1x2**2h<j	h
Umdl_VdL1x2__exp__2h>Nh?)ubh8)r}r€(hT,mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2__exp__2*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3h<j	h
U	mdl_I1a12h>Nh?)ubh8)r}r'(hU
mdl_VdL1x3**2h<j	h
Umdl_VdL1x3__exp__2h>Nh?)ubh8)rƒ}r"(hT,mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3__exp__2*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a13h>Nh?)ubh8)r…}r†(hU
mdl_VdL2x1**2h<j	h
Umdl_VdL2x1__exp__2h>Nh?)ubh8)r‡}rˆ(hT,mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1__exp__2*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3h<j	h
U	mdl_I1a21h>Nh?)ubh8)r‰}rŠ(hU
mdl_VdL2x2**2h<j	h
Umdl_VdL2x2__exp__2h>Nh?)ubh8)r‹}rŒ(hT,mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x2__exp__2*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3h<j	h
U	mdl_I1a22h>Nh?)ubh8)r}rŽ(hU
mdl_VdL2x3**2h<j	h
Umdl_VdL2x3__exp__2h>Nh?)ubh8)r}r(hT,mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x3__exp__2*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a23h>Nh?)ubh8)r'}r'(hU
mdl_VdL3x1**2h<j	h
Umdl_VdL3x1__exp__2h>Nh?)ubh8)r"}r"(hT,mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1__exp__2*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a31h>Nh?)ubh8)r•}r–(hU
mdl_VdL3x2**2h<j	h
Umdl_VdL3x2__exp__2h>Nh?)ubh8)r—}r˜(hT,mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x2__exp__2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a32h>Nh?)ubh8)r™}rš(hU
mdl_VdL3x3**2h<j	h
Umdl_VdL3x3__exp__2h>Nh?)ubh8)r›}rœ(hT,mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x3__exp__2*mdl_Xi3x3h<j	h
U	mdl_I1a33h>Nh?)ubh8)r}rž(hU complexconjugate(mdl_CKM1x1) h<j	h
Umdl_conjg__CKM1x1h>Nh?)ubh8)rŸ}r (hU complexconjugate(mdl_CKM1x2) h<j	h
Umdl_conjg__CKM1x2h>Nh?)ubh8)r¡}r¢(hU complexconjugate(mdl_CKM1x3) h<j	h
Umdl_conjg__CKM1x3h>Nh?)ubh8)r£}r¤(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a11h>Nh?)ubh8)r¥}r¦(hU complexconjugate(mdl_CKM2x1) h<j	h
Umdl_conjg__CKM2x1h>Nh?)ubh8)r§}r¨(hU complexconjugate(mdl_CKM2x2) h<j	h
Umdl_conjg__CKM2x2h>Nh?)ubh8)r©}rª(hU complexconjugate(mdl_CKM2x3) h<j	h
Umdl_conjg__CKM2x3h>Nh?)ubh8)r«}r¬(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a12h>Nh?)ubh8)r­}r®(hU complexconjugate(mdl_CKM3x1) h<j	h
Umdl_conjg__CKM3x1h>Nh?)ubh8)r¯}r°(hU complexconjugate(mdl_CKM3x2) h<j	h
Umdl_conjg__CKM3x2h>Nh?)ubh8)r±}r²(hU complexconjugate(mdl_CKM3x3) h<j	h
Umdl_conjg__CKM3x3h>Nh?)ubh8)r³}r´(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a13h>Nh?)ubh8)rµ}r¶(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a21h>Nh?)ubh8)r·}r¸(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a22h>Nh?)ubh8)r¹}rº(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a23h>Nh?)ubh8)r»}r¼(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a31h>Nh?)ubh8)r½}r¾(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a32h>Nh?)ubh8)r¿}rÀ(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a33h>Nh?)ubh8)rÁ}rÂ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a11h>Nh?)ubh8)rÃ}rÄ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a12h>Nh?)ubh8)rÅ}rÆ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a13h>Nh?)ubh8)rÇ}rÈ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a21h>Nh?)ubh8)rÉ}rÊ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a22h>Nh?)ubh8)rË}rÌ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a23h>Nh?)ubh8)rÍ}rÎ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a31h>Nh?)ubh8)rÏ}rÐ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a32h>Nh?)ubh8)rÑ}rÒ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a33h>Nh?)ubeUaSrÓ…rÔ]rÕ(h8)rÖ}r×(hU cmath.sqrt(aS) h<h=h
Umdl_sqrt__aSh>Nh?jÔubh8)rØ}rÙ(hU#2*mdl_sqrt__aS*cmath.sqrt(cmath.pi)h<h=h
UGh>Nh?jÓ…ubh8)rÚ}rÛ(hUG**2h<h=h
U
mdl_G__exp__2h>Nh?jÓ…ubeuUinteractionsrÜcmadgraph.core.base_objects
InteractionList
rÝ)rÞ(cmadgraph.core.base_objects
Interaction
rß)rà(Uloop_particlesráNUperturbation_typerâNUcolorrã]räcmadgraph.core.color_algebra
ColorString
rå)ræ}rç(Ucoeffrècfractions
Fraction
réU1…RrêU
loop_Nc_powerrëKUis_imaginaryrì‰UNc_powerríKubaUordersrî}rïUQEDrðKsU	particlesrñcmadgraph.core.base_objects
ParticleList
rò)ró(cmadgraph.core.base_objects
Particle
rô)rõ(Ucountertermrö}r÷h
UhU
self_antipartrøˆjãKh<UUwidthrùhìUchargerúGUmassrûh×ULeptonNumberrüKUYKUantinamerýUhUlinerþUdashedrÿUis_partrˆUspinrKU
propagatorrUUpdg_coderKu}rUpartial_widthsr}r(cZprime_B3L2_UFO.object_library
Particle
r)r}r	(Utexnamer
UdjKUGhostNumberrKjãKU
selfconjugater‰jùcZprime_B3L2_UFO.object_library
Parameter
r
)r}r(j
U0h
höUnaturerUinternalrh~Nh>hõh|Nh<h=ubjúG¿ÕUUUUUUj}r(j)r}r(j
UZprjK jKjãKjˆjùj
)r}r(j
U
\text{WZp}rh
UWZprjhvh~hñh>G@$h|hßh<h=ubjúGj}r(jj)r}r(j
Ud~rjJÿÿÿÿjKjãJýÿÿÿj‰jùjjúG?ÕUUUUUUjûj
)r}r(j
U	\text{MD}r h
UMDr!jhvh~hÌh>G?t¤Ò²¿ÛMh|h®h<h=ubUgoldstonebosonr"‰jüKUYKjýUdjþUstraightr#Upropagatingr$ˆjKUantitexnamer%Udh
jub†T‹((18*mdl_gzp**2*mdl_I1a11*mdl_MD**2*mdl_Xi1x1 - 6*mdl_gzp**2*mdl_MD**2*mdl_Xi1x1**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x1**2 - 6*mdl_gzp**2*mdl_I1a11*mdl_MD**2*complexconjugate(mdl_I1a11) + 6*mdl_gzp**2*mdl_I1a11*mdl_MZp**2*complexconjugate(mdl_I1a11) + 18*mdl_gzp**2*mdl_MD**2*mdl_Xi1x1*complexconjugate(mdl_I1a11))*cmath.sqrt(-4*mdl_MD**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)r&j)r'}r((j
Uta-r)jKjKjãKj‰jùjjúG¿ðj}r*(jj)r+}r,(j
Ue-r-jKjKjãKj‰jùjjúG¿ðj}r.(jj)r/}r0(j
Umu-r1jK
jKjãKj‰jùjjúG¿ðj}r2(jj+†Tý((18*mdl_gzp**2*mdl_Me**2*mdl_Omega1x2**2 - 108*mdl_gzp**2*mdl_Me*mdl_MMU*mdl_Omega1x2**2 + 18*mdl_gzp**2*mdl_MMU**2*mdl_Omega1x2**2 + (18*mdl_gzp**2*mdl_Me**4*mdl_Omega1x2**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_Me**2*mdl_MMU**2*mdl_Omega1x2**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega1x2**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega1x2**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MMU**2 + mdl_MMU**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MMU**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_MMU)**3)r3j)r4}r5(j
UW-r6jJèÿÿÿjKjãKj‰jùj
)r7}r8(j
U	\text{WW}r9h
UWWr:jhvh~håh>G@®záG®h|hßh<h=ubjúG¿ðjûj
)r;}r<(j
UM_Wr=h
UMWr>jjh~Nh>UUcmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))r?h|Nh<h=ubj"‰jüKUYKjýUW+r@jþUwavyrAj$ˆjKj%j@h
j6ubj)rB}rC(j
UvmrDjKjKjãKj‰jùjjúGjûjj"‰jüKUYKjýUvm~rEjþj#j$ˆjKj%jEh
jDub†Uµ((mdl_MMU**2 - mdl_MW**2)*((mdl_ee**2*mdl_MMU**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_MMU**4)/(2.*mdl_MW**2*mdl_sw**2) - (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(32.*cmath.pi*abs(mdl_MMU)**3)rFjj'†T((18*mdl_gzp**2*mdl_MMU**2*mdl_Omega3x2**2 - 108*mdl_gzp**2*mdl_MMU*mdl_MTA*mdl_Omega3x2**2 + 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega3x2**2 + (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega3x2**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_MMU**2*mdl_MTA**2*mdl_Omega3x2**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega3x2**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega3x2**2)*cmath.sqrt(mdl_MMU**4 - 2*mdl_MMU**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_MMU**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_MMU)**3)rGujûj
)rH}rI(j
U
\text{MMU}rJh
UMMUrKjhvh~h¸h>G?»ˆ¤~Ïêh|h®h<h=ubj"‰jüKUYKjýUmu+rLjþj#j$ˆjKj%jLh
j1ub†Tü((18*mdl_gzp**2*mdl_Me**2*mdl_Omega2x1**2 - 108*mdl_gzp**2*mdl_Me*mdl_MMU*mdl_Omega2x1**2 + 18*mdl_gzp**2*mdl_MMU**2*mdl_Omega2x1**2 + (18*mdl_gzp**2*mdl_Me**4*mdl_Omega2x1**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_Me**2*mdl_MMU**2*mdl_Omega2x1**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega2x1**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega2x1**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MMU**2 + mdl_MMU**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MMU**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_Me)**3)rMj4j)rN}rO(j
UverPjKjKjãKj‰jùjjúGjûjj"‰jüKUYKjýUve~rQjþj#j$ˆjKj%jQh
jPub†U±((mdl_Me**2 - mdl_MW**2)*((mdl_ee**2*mdl_Me**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_Me**4)/(2.*mdl_MW**2*mdl_sw**2) - (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(32.*cmath.pi*abs(mdl_Me)**3)rRjj'†Tü((18*mdl_gzp**2*mdl_Me**2*mdl_Omega3x1**2 - 108*mdl_gzp**2*mdl_Me*mdl_MTA*mdl_Omega3x1**2 + 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega3x1**2 + (18*mdl_gzp**2*mdl_Me**4*mdl_Omega3x1**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_Me**2*mdl_MTA**2*mdl_Omega3x1**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega3x1**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega3x1**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_Me)**3)rSujûj
)rT}rU(j
U	\text{Me}rVh
UMerWjhvh~h´h>G?@¾"$咗h|h®h<h=ubj"‰jüKUYKjýUe+rXjþj#j$ˆjKj%jXh
j-ub†Tý((18*mdl_gzp**2*mdl_Me**2*mdl_Omega1x3**2 - 108*mdl_gzp**2*mdl_Me*mdl_MTA*mdl_Omega1x3**2 + 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega1x3**2 + (18*mdl_gzp**2*mdl_Me**4*mdl_Omega1x3**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_Me**2*mdl_MTA**2*mdl_Omega1x3**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega1x3**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega1x3**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_MTA)**3)rYj4j)rZ}r[(j
Uvtr\jKjKjãKj‰jùjjúGjûjj"‰jüKUYKjýUvt~r]jþj#j$ˆjKj%j]h
j\ub†Uµ((mdl_MTA**2 - mdl_MW**2)*((mdl_ee**2*mdl_MTA**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_MTA**4)/(2.*mdl_MW**2*mdl_sw**2) - (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(32.*cmath.pi*abs(mdl_MTA)**3)r^jj/†T((18*mdl_gzp**2*mdl_MMU**2*mdl_Omega2x3**2 - 108*mdl_gzp**2*mdl_MMU*mdl_MTA*mdl_Omega2x3**2 + 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega2x3**2 + (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega2x3**2)/mdl_MZp**2 - (36*mdl_gzp**2*mdl_MMU**2*mdl_MTA**2*mdl_Omega2x3**2)/mdl_MZp**2 + (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega2x3**2)/mdl_MZp**2 - 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega2x3**2)*cmath.sqrt(mdl_MMU**4 - 2*mdl_MMU**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_MMU**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(32.*cmath.pi*abs(mdl_MTA)**3)r_ujûj
)r`}ra(j
U
\text{MTA}rbh
UMTArcjhvh~h¼h>G?ün—Oß;h|h®h<h=ubj"‰jüKUYKjýUta+rdjþj#j$ˆjKj%jdh
j)ubj)re}rf(j
jLjJóÿÿÿjKjãKj‰jùjjúG?ðjûjHj"‰jüJÿÿÿÿUYKjýj1jþj#j$ˆjKj%j1h
jLub†T((-18*mdl_gzp**2*mdl_MMU**2*mdl_Omega3x2**2 + 108*mdl_gzp**2*mdl_MMU*mdl_MTA*mdl_Omega3x2**2 - 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega3x2**2 - (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega3x2**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_MMU**2*mdl_MTA**2*mdl_Omega3x2**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega3x2**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega3x2**2)*cmath.sqrt(mdl_MMU**4 - 2*mdl_MMU**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_MMU**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rgjNj)rh}ri(j
jEjJòÿÿÿjKjãKj‰jùjjúG€jûjj"‰jüJÿÿÿÿUYKjýjDjþj#j$ˆjKj%jDh
jEub†U](3*mdl_gzp**2*mdl_I3a12*mdl_MZp**4*complexconjugate(mdl_I3a12))/(8.*cmath.pi*abs(mdl_MZp)**3)rjj)rk}rl(j
UtjKjKjãKj‰jùj
)rm}rn(j
U	\text{WT}roh
UWTrpjhvh~héh>G?ø"%q~jh|hßh<h=ubjúG?åUUUUUUj}rq(j)rr}rs(j
j@jKjKjãKj‰jùj7júG?ðj}rt(jkj)ru}rv(j
Us~rwjJýÿÿÿjKjãJýÿÿÿj‰jùjjúG?ÕUUUUUUjûj
)rx}ry(j
U	\text{MS}rzh
UMSr{jhvh~hÐh>G?¹Û"Ðå`Bh|h®h<h=ubj"‰jüKUYKjýUsjþj#j$ˆjKj%Ush
jwub†Tœ(((-3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r|j)r}}r~(j
UujKjKjãKj‰jùjjúG?åUUUUUUj}r(jrj)r€}r(j
UsjKjKjãKj‰jùjjúG¿ÕUUUUUUj}r'(jj†TÑ((-18*mdl_gzp**2*mdl_I1a12*mdl_MD*mdl_MS*mdl_Xi1x2 + 3*mdl_gzp**2*mdl_MD**2*mdl_Xi1x2**2 + 3*mdl_gzp**2*mdl_MS**2*mdl_Xi1x2**2 + (3*mdl_gzp**2*mdl_MD**4*mdl_Xi1x2**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MD**2*mdl_MS**2*mdl_Xi1x2**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MS**4*mdl_Xi1x2**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x2**2 + 3*mdl_gzp**2*mdl_I1a12*mdl_MD**2*complexconjugate(mdl_I1a12) + 3*mdl_gzp**2*mdl_I1a12*mdl_MS**2*complexconjugate(mdl_I1a12) + (3*mdl_gzp**2*mdl_I1a12*mdl_MD**4*complexconjugate(mdl_I1a12))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a12*mdl_MD**2*mdl_MS**2*complexconjugate(mdl_I1a12))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a12*mdl_MS**4*complexconjugate(mdl_I1a12))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a12*mdl_MZp**2*complexconjugate(mdl_I1a12) - 18*mdl_gzp**2*mdl_MD*mdl_MS*mdl_Xi1x2*complexconjugate(mdl_I1a12))*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MD**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MS)**3)rƒjj)r"}r…(j
UbjKjKjãKj‰jùjjúG¿ÕUUUUUUj}r†(jj†TÑ((-18*mdl_gzp**2*mdl_I1a13*mdl_MB*mdl_MD*mdl_Xi1x3 + 3*mdl_gzp**2*mdl_MB**2*mdl_Xi1x3**2 + 3*mdl_gzp**2*mdl_MD**2*mdl_Xi1x3**2 + (3*mdl_gzp**2*mdl_MB**4*mdl_Xi1x3**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MB**2*mdl_MD**2*mdl_Xi1x3**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MD**4*mdl_Xi1x3**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x3**2 + 3*mdl_gzp**2*mdl_I1a13*mdl_MB**2*complexconjugate(mdl_I1a13) + 3*mdl_gzp**2*mdl_I1a13*mdl_MD**2*complexconjugate(mdl_I1a13) + (3*mdl_gzp**2*mdl_I1a13*mdl_MB**4*complexconjugate(mdl_I1a13))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a13*mdl_MB**2*mdl_MD**2*complexconjugate(mdl_I1a13))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a13*mdl_MD**4*complexconjugate(mdl_I1a13))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a13*mdl_MZp**2*complexconjugate(mdl_I1a13) - 18*mdl_gzp**2*mdl_MB*mdl_MD*mdl_Xi1x3*complexconjugate(mdl_I1a13))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MD**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MB)**3)r‡jj€†TÑ((-18*mdl_gzp**2*mdl_I1a23*mdl_MB*mdl_MS*mdl_Xi2x3 + 3*mdl_gzp**2*mdl_MB**2*mdl_Xi2x3**2 + 3*mdl_gzp**2*mdl_MS**2*mdl_Xi2x3**2 + (3*mdl_gzp**2*mdl_MB**4*mdl_Xi2x3**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MB**2*mdl_MS**2*mdl_Xi2x3**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MS**4*mdl_Xi2x3**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x3**2 + 3*mdl_gzp**2*mdl_I1a23*mdl_MB**2*complexconjugate(mdl_I1a23) + 3*mdl_gzp**2*mdl_I1a23*mdl_MS**2*complexconjugate(mdl_I1a23) + (3*mdl_gzp**2*mdl_I1a23*mdl_MB**4*complexconjugate(mdl_I1a23))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a23*mdl_MB**2*mdl_MS**2*complexconjugate(mdl_I1a23))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a23*mdl_MS**4*complexconjugate(mdl_I1a23))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a23*mdl_MZp**2*complexconjugate(mdl_I1a23) - 18*mdl_gzp**2*mdl_MB*mdl_MS*mdl_Xi2x3*complexconjugate(mdl_I1a23))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MB)**3)rˆj4j)r‰}rŠ(j
UcjKjKjãKj‰jùjjúG?åUUUUUUj}r‹(jrj€†T›(((3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x2))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MS**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MC)**3)rŒjjk†TÑ((-18*mdl_gzp**2*mdl_I2a32*mdl_MC*mdl_MT*mdl_Xi3x2 + 3*mdl_gzp**2*mdl_MC**2*mdl_Xi3x2**2 + 3*mdl_gzp**2*mdl_MT**2*mdl_Xi3x2**2 + (3*mdl_gzp**2*mdl_MC**4*mdl_Xi3x2**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MC**2*mdl_MT**2*mdl_Xi3x2**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MT**4*mdl_Xi3x2**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x2**2 + 3*mdl_gzp**2*mdl_I2a32*mdl_MC**2*complexconjugate(mdl_I2a32) + 3*mdl_gzp**2*mdl_I2a32*mdl_MT**2*complexconjugate(mdl_I2a32) + (3*mdl_gzp**2*mdl_I2a32*mdl_MC**4*complexconjugate(mdl_I2a32))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a32*mdl_MC**2*mdl_MT**2*complexconjugate(mdl_I2a32))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a32*mdl_MT**4*complexconjugate(mdl_I2a32))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a32*mdl_MZp**2*complexconjugate(mdl_I2a32) - 18*mdl_gzp**2*mdl_MC*mdl_MT*mdl_Xi3x2*complexconjugate(mdl_I2a32))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MT**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MC)**3)rjj}†TÑ((-18*mdl_gzp**2*mdl_I2a12*mdl_MC*mdl_MU*mdl_Xi1x2 + 3*mdl_gzp**2*mdl_MC**2*mdl_Xi1x2**2 + 3*mdl_gzp**2*mdl_MU**2*mdl_Xi1x2**2 + (3*mdl_gzp**2*mdl_MC**4*mdl_Xi1x2**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MC**2*mdl_MU**2*mdl_Xi1x2**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MU**4*mdl_Xi1x2**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x2**2 + 3*mdl_gzp**2*mdl_I2a12*mdl_MC**2*complexconjugate(mdl_I2a12) + 3*mdl_gzp**2*mdl_I2a12*mdl_MU**2*complexconjugate(mdl_I2a12) + (3*mdl_gzp**2*mdl_I2a12*mdl_MC**4*complexconjugate(mdl_I2a12))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a12*mdl_MC**2*mdl_MU**2*complexconjugate(mdl_I2a12))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a12*mdl_MU**4*complexconjugate(mdl_I2a12))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a12*mdl_MZp**2*complexconjugate(mdl_I2a12) - 18*mdl_gzp**2*mdl_MC*mdl_MU*mdl_Xi1x2*complexconjugate(mdl_I2a12))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MC)**3)rŽjrj"†T›(((3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MC**2 + mdl_MC**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MC**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MC)**3)rjrj†T›(((3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x1))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MD**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MC)**3)rujûj
)r'}r'(j
U	\text{MC}r"h
UMCr"jhvh~hÄh>G?ôQë…¸Rh|h®h<h=ubj"‰jüKUYKjýUc~r•jþj#j$ˆjKj%j•h
Ucub†T›(((3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MC**2 + mdl_MC**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MC**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MB)**3)r–j4j}†T›(((3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MB)**3)r—j4jk†T›(((3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MB)**3)r˜ujûj
)r™}rš(j
U	\text{MB}r›h
UMBrœjhvh~hÔh>G@ÌÌÌÌÌÍh|h®h<h=ubj"‰jüKUYKjýUb~rjþj#j$ˆjKj%jh
Ubub†TÑ((-18*mdl_gzp**2*mdl_I1a32*mdl_MB*mdl_MS*mdl_Xi3x2 + 3*mdl_gzp**2*mdl_MB**2*mdl_Xi3x2**2 + 3*mdl_gzp**2*mdl_MS**2*mdl_Xi3x2**2 + (3*mdl_gzp**2*mdl_MB**4*mdl_Xi3x2**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MB**2*mdl_MS**2*mdl_Xi3x2**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MS**4*mdl_Xi3x2**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x2**2 + 3*mdl_gzp**2*mdl_I1a32*mdl_MB**2*complexconjugate(mdl_I1a32) + 3*mdl_gzp**2*mdl_I1a32*mdl_MS**2*complexconjugate(mdl_I1a32) + (3*mdl_gzp**2*mdl_I1a32*mdl_MB**4*complexconjugate(mdl_I1a32))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a32*mdl_MB**2*mdl_MS**2*complexconjugate(mdl_I1a32))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a32*mdl_MS**4*complexconjugate(mdl_I1a32))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a32*mdl_MZp**2*complexconjugate(mdl_I1a32) - 18*mdl_gzp**2*mdl_MB*mdl_MS*mdl_Xi3x2*complexconjugate(mdl_I1a32))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MS)**3)ržj4j‰†T›(((3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x2))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MS**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MS)**3)rŸj4j}†T›(((3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MS)**3)r j4jk†T›(((3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MS)**3)r¡ujûjxj"‰jüKUYKjýjwjþj#j$ˆjKj%jwh
Usub†T›(((3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MU)**3)r¢jj‰†TÑ((-18*mdl_gzp**2*mdl_I2a21*mdl_MC*mdl_MU*mdl_Xi2x1 + 3*mdl_gzp**2*mdl_MC**2*mdl_Xi2x1**2 + 3*mdl_gzp**2*mdl_MU**2*mdl_Xi2x1**2 + (3*mdl_gzp**2*mdl_MC**4*mdl_Xi2x1**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MC**2*mdl_MU**2*mdl_Xi2x1**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MU**4*mdl_Xi2x1**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x1**2 + 3*mdl_gzp**2*mdl_I2a21*mdl_MC**2*complexconjugate(mdl_I2a21) + 3*mdl_gzp**2*mdl_I2a21*mdl_MU**2*complexconjugate(mdl_I2a21) + (3*mdl_gzp**2*mdl_I2a21*mdl_MC**4*complexconjugate(mdl_I2a21))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a21*mdl_MC**2*mdl_MU**2*complexconjugate(mdl_I2a21))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a21*mdl_MU**4*complexconjugate(mdl_I2a21))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a21*mdl_MZp**2*complexconjugate(mdl_I2a21) - 18*mdl_gzp**2*mdl_MC*mdl_MU*mdl_Xi2x1*complexconjugate(mdl_I2a21))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MU)**3)r£jjk†TÑ((-18*mdl_gzp**2*mdl_I2a31*mdl_MT*mdl_MU*mdl_Xi3x1 + 3*mdl_gzp**2*mdl_MT**2*mdl_Xi3x1**2 + 3*mdl_gzp**2*mdl_MU**2*mdl_Xi3x1**2 + (3*mdl_gzp**2*mdl_MT**4*mdl_Xi3x1**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MT**2*mdl_MU**2*mdl_Xi3x1**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MU**4*mdl_Xi3x1**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x1**2 + 3*mdl_gzp**2*mdl_I2a31*mdl_MT**2*complexconjugate(mdl_I2a31) + 3*mdl_gzp**2*mdl_I2a31*mdl_MU**2*complexconjugate(mdl_I2a31) + (3*mdl_gzp**2*mdl_I2a31*mdl_MT**4*complexconjugate(mdl_I2a31))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a31*mdl_MT**2*mdl_MU**2*complexconjugate(mdl_I2a31))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a31*mdl_MU**4*complexconjugate(mdl_I2a31))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a31*mdl_MZp**2*complexconjugate(mdl_I2a31) - 18*mdl_gzp**2*mdl_MT*mdl_MU*mdl_Xi3x1*complexconjugate(mdl_I2a31))*cmath.sqrt(mdl_MT**4 - 2*mdl_MT**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MT**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MU)**3)r¤jrj"†T›(((3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MU)**3)r¥jrj†T›(((3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MU)**3)r¦ujûj
)r§}r¨(j
UMh
UMUr©jhvh~hÀh>G?dã¼ÓZ…‡h|h®h<h=ubj"‰jüKUYKjýUu~rªjþj#j$ˆjKj%jªh
Uuubj†Tœ(((-3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r«j}ju†Tœ(((-3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(2.*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MS**2*mdl_MU**2*complexconjugate(mdl_CKM1x2))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x2*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r¬jZj)r­}r®(j
jdjJñÿÿÿjKjãKj‰jùjjúG?ðjûj`j"‰jüJÿÿÿÿUYKjýj)jþj#j$ˆjKj%j)h
jdub†U¶((-mdl_MTA**2 + mdl_MW**2)*(-(mdl_ee**2*mdl_MTA**2)/(2.*mdl_sw**2) - (mdl_ee**2*mdl_MTA**4)/(2.*mdl_MW**2*mdl_sw**2) + (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(48.*cmath.pi*abs(mdl_MW)**3)r¯jBje†U¶((-mdl_MMU**2 + mdl_MW**2)*(-(mdl_ee**2*mdl_MMU**2)/(2.*mdl_sw**2) - (mdl_ee**2*mdl_MMU**4)/(2.*mdl_MW**2*mdl_sw**2) + (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(48.*cmath.pi*abs(mdl_MW)**3)r°jkj†Tœ(((-3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r±j‰j†Tœ(((-3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x1))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MD**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r²jkj)r³}r´(j
jjJûÿÿÿjKjãJýÿÿÿj‰jùjjúG?ÕUUUUUUjûj™j"‰jüKUYKjýUbjþj#j$ˆjKj%Ubh
jub†Tœ(((-3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)rµj‰ju†Tœ(((-3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(2.*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MC**2*mdl_MS**2*complexconjugate(mdl_CKM2x2))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM2x2))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x2))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MS**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r¶j‰j³†Tœ(((-3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(2.*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MB**2*mdl_MC**2*complexconjugate(mdl_CKM2x3))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x3*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MC**2 + mdl_MC**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MC**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r·jNj)r¸}r¹(j
jXjJõÿÿÿjKjãKj‰jùjjúG?ðjûjTj"‰jüJÿÿÿÿUYKjýj-jþj#j$ˆjKj%j-h
jXub†U³((-mdl_Me**2 + mdl_MW**2)*(-(mdl_ee**2*mdl_Me**2)/(2.*mdl_sw**2) - (mdl_ee**2*mdl_Me**4)/(2.*mdl_MW**2*mdl_sw**2) + (mdl_ee**2*mdl_MW**2)/mdl_sw**2))/(48.*cmath.pi*abs(mdl_MW)**3)rºj}j³†Tœ(((-3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(2.*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MB**2*mdl_MU**2*complexconjugate(mdl_CKM1x3))/(mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x3*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x3))/(2.*mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(48.*cmath.pi*abs(mdl_MW)**3)r»ujûj;j"‰jüKUYKjýj6jþjAj$ˆjKj%j6h
j@ubj€†T›(((3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(2.*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MS**2*mdl_MT**2*complexconjugate(mdl_CKM3x2))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x2*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x2))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x2*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x2))/mdl_sw**2)*cmath.sqrt(mdl_MS**4 - 2*mdl_MS**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MS**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MT)**3)r¼jj‰†TÑ((-18*mdl_gzp**2*mdl_I2a23*mdl_MC*mdl_MT*mdl_Xi2x3 + 3*mdl_gzp**2*mdl_MC**2*mdl_Xi2x3**2 + 3*mdl_gzp**2*mdl_MT**2*mdl_Xi2x3**2 + (3*mdl_gzp**2*mdl_MC**4*mdl_Xi2x3**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MC**2*mdl_MT**2*mdl_Xi2x3**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MT**4*mdl_Xi2x3**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x3**2 + 3*mdl_gzp**2*mdl_I2a23*mdl_MC**2*complexconjugate(mdl_I2a23) + 3*mdl_gzp**2*mdl_I2a23*mdl_MT**2*complexconjugate(mdl_I2a23) + (3*mdl_gzp**2*mdl_I2a23*mdl_MC**4*complexconjugate(mdl_I2a23))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a23*mdl_MC**2*mdl_MT**2*complexconjugate(mdl_I2a23))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a23*mdl_MT**4*complexconjugate(mdl_I2a23))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a23*mdl_MZp**2*complexconjugate(mdl_I2a23) - 18*mdl_gzp**2*mdl_MC*mdl_MT*mdl_Xi2x3*complexconjugate(mdl_I2a23))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MT**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MT)**3)r½jj}†TÑ((-18*mdl_gzp**2*mdl_I2a13*mdl_MT*mdl_MU*mdl_Xi1x3 + 3*mdl_gzp**2*mdl_MT**2*mdl_Xi1x3**2 + 3*mdl_gzp**2*mdl_MU**2*mdl_Xi1x3**2 + (3*mdl_gzp**2*mdl_MT**4*mdl_Xi1x3**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MT**2*mdl_MU**2*mdl_Xi1x3**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MU**4*mdl_Xi1x3**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x3**2 + 3*mdl_gzp**2*mdl_I2a13*mdl_MT**2*complexconjugate(mdl_I2a13) + 3*mdl_gzp**2*mdl_I2a13*mdl_MU**2*complexconjugate(mdl_I2a13) + (3*mdl_gzp**2*mdl_I2a13*mdl_MT**4*complexconjugate(mdl_I2a13))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I2a13*mdl_MT**2*mdl_MU**2*complexconjugate(mdl_I2a13))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I2a13*mdl_MU**4*complexconjugate(mdl_I2a13))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I2a13*mdl_MZp**2*complexconjugate(mdl_I2a13) - 18*mdl_gzp**2*mdl_MT*mdl_MU*mdl_Xi1x3*complexconjugate(mdl_I2a13))*cmath.sqrt(mdl_MT**4 - 2*mdl_MT**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MT**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MT)**3)r¾jrj"†T›(((3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(2.*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MB**2*mdl_MT**2*complexconjugate(mdl_CKM3x3))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x3*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x3))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x3*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x3))/mdl_sw**2)*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MB**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MT)**3)r¿jrj†T›(((3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MT)**3)rÀujûj
)rÁ}rÂ(j
U	\text{MT}rÃh
UMTrÄjhvh~hÈh>K¬h|h®h<h=ubj"‰jüKUYKjýUt~rÅjþj#j$ˆjKj%jÅh
Utubj)rÆ}rÇ(j
jÅjJúÿÿÿjKjãJýÿÿÿj‰jùjmjúG¿åUUUUUUjûjÁj"‰jüKUYKjýUtjþj#j$ˆjKj%Uth
jÅub†T‹((18*mdl_gzp**2*mdl_I2a33*mdl_MT**2*mdl_Xi3x3 - 6*mdl_gzp**2*mdl_MT**2*mdl_Xi3x3**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x3**2 - 6*mdl_gzp**2*mdl_I2a33*mdl_MT**2*complexconjugate(mdl_I2a33) + 6*mdl_gzp**2*mdl_I2a33*mdl_MZp**2*complexconjugate(mdl_I2a33) + 18*mdl_gzp**2*mdl_MT**2*mdl_Xi3x3*complexconjugate(mdl_I2a33))*cmath.sqrt(-4*mdl_MT**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÈj+j­†Tþ((-18*mdl_gzp**2*mdl_Me**2*mdl_Omega1x3**2 + 108*mdl_gzp**2*mdl_Me*mdl_MTA*mdl_Omega1x3**2 - 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega1x3**2 - (18*mdl_gzp**2*mdl_Me**4*mdl_Omega1x3**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_Me**2*mdl_MTA**2*mdl_Omega1x3**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega1x3**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega1x3**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÉj‰jƆTÑ((18*mdl_gzp**2*mdl_I2a23*mdl_MC*mdl_MT*mdl_Xi2x3 - 3*mdl_gzp**2*mdl_MC**2*mdl_Xi2x3**2 - 3*mdl_gzp**2*mdl_MT**2*mdl_Xi2x3**2 - (3*mdl_gzp**2*mdl_MC**4*mdl_Xi2x3**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MC**2*mdl_MT**2*mdl_Xi2x3**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MT**4*mdl_Xi2x3**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x3**2 - 3*mdl_gzp**2*mdl_I2a23*mdl_MC**2*complexconjugate(mdl_I2a23) - 3*mdl_gzp**2*mdl_I2a23*mdl_MT**2*complexconjugate(mdl_I2a23) - (3*mdl_gzp**2*mdl_I2a23*mdl_MC**4*complexconjugate(mdl_I2a23))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a23*mdl_MC**2*mdl_MT**2*complexconjugate(mdl_I2a23))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a23*mdl_MT**4*complexconjugate(mdl_I2a23))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a23*mdl_MZp**2*complexconjugate(mdl_I2a23) + 18*mdl_gzp**2*mdl_MC*mdl_MT*mdl_Xi2x3*complexconjugate(mdl_I2a23))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MT**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÊjBj)rË}rÌ(j
j]jJðÿÿÿjKjãKj‰jùjjúG€jûjj"‰jüJÿÿÿÿUYKjýj\jþj#j$ˆjKj%j\h
j]ub†U](3*mdl_gzp**2*mdl_I3a23*mdl_MZp**4*complexconjugate(mdl_I3a23))/(8.*cmath.pi*abs(mdl_MZp)**3)rÍjZj)rÎ}rÏ(j
jQjJôÿÿÿjKjãKj‰jùjjúG€jûjj"‰jüJÿÿÿÿUYKjýjPjþj#j$ˆjKj%jPh
jQub†U](3*mdl_gzp**2*mdl_I3a31*mdl_MZp**4*complexconjugate(mdl_I3a31))/(8.*cmath.pi*abs(mdl_MZp)**3)rÐjBjΆU](3*mdl_gzp**2*mdl_I3a21*mdl_MZp**4*complexconjugate(mdl_I3a21))/(8.*cmath.pi*abs(mdl_MZp)**3)rÑj"j†TÑ((18*mdl_gzp**2*mdl_I1a31*mdl_MB*mdl_MD*mdl_Xi3x1 - 3*mdl_gzp**2*mdl_MB**2*mdl_Xi3x1**2 - 3*mdl_gzp**2*mdl_MD**2*mdl_Xi3x1**2 - (3*mdl_gzp**2*mdl_MB**4*mdl_Xi3x1**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MB**2*mdl_MD**2*mdl_Xi3x1**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MD**4*mdl_Xi3x1**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x1**2 - 3*mdl_gzp**2*mdl_I1a31*mdl_MB**2*complexconjugate(mdl_I1a31) - 3*mdl_gzp**2*mdl_I1a31*mdl_MD**2*complexconjugate(mdl_I1a31) - (3*mdl_gzp**2*mdl_I1a31*mdl_MB**4*complexconjugate(mdl_I1a31))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a31*mdl_MB**2*mdl_MD**2*complexconjugate(mdl_I1a31))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a31*mdl_MD**4*complexconjugate(mdl_I1a31))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a31*mdl_MZp**2*complexconjugate(mdl_I1a31) + 18*mdl_gzp**2*mdl_MB*mdl_MD*mdl_Xi3x1*complexconjugate(mdl_I1a31))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MD**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÒj}j)rÓ}rÔ(j
jªjJþÿÿÿjKjãJýÿÿÿj‰jùjjúG¿åUUUUUUjûj§j"‰jüKUYKjýUujþj#j$ˆjKj%Uuh
jªub†T‹((18*mdl_gzp**2*mdl_I2a11*mdl_MU**2*mdl_Xi1x1 - 6*mdl_gzp**2*mdl_MU**2*mdl_Xi1x1**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x1**2 - 6*mdl_gzp**2*mdl_I2a11*mdl_MU**2*complexconjugate(mdl_I2a11) + 6*mdl_gzp**2*mdl_I2a11*mdl_MZp**2*complexconjugate(mdl_I2a11) + 18*mdl_gzp**2*mdl_MU**2*mdl_Xi1x1*complexconjugate(mdl_I2a11))*cmath.sqrt(-4*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÕj€ju†T‹((18*mdl_gzp**2*mdl_I1a22*mdl_MS**2*mdl_Xi2x2 - 6*mdl_gzp**2*mdl_MS**2*mdl_Xi2x2**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x2**2 - 6*mdl_gzp**2*mdl_I1a22*mdl_MS**2*complexconjugate(mdl_I1a22) + 6*mdl_gzp**2*mdl_I1a22*mdl_MZp**2*complexconjugate(mdl_I1a22) + 18*mdl_gzp**2*mdl_MS**2*mdl_Xi2x2*complexconjugate(mdl_I1a22))*cmath.sqrt(-4*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÖjkjÓ†TÑ((18*mdl_gzp**2*mdl_I2a31*mdl_MT*mdl_MU*mdl_Xi3x1 - 3*mdl_gzp**2*mdl_MT**2*mdl_Xi3x1**2 - 3*mdl_gzp**2*mdl_MU**2*mdl_Xi3x1**2 - (3*mdl_gzp**2*mdl_MT**4*mdl_Xi3x1**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MT**2*mdl_MU**2*mdl_Xi3x1**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MU**4*mdl_Xi3x1**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x1**2 - 3*mdl_gzp**2*mdl_I2a31*mdl_MT**2*complexconjugate(mdl_I2a31) - 3*mdl_gzp**2*mdl_I2a31*mdl_MU**2*complexconjugate(mdl_I2a31) - (3*mdl_gzp**2*mdl_I2a31*mdl_MT**4*complexconjugate(mdl_I2a31))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a31*mdl_MT**2*mdl_MU**2*complexconjugate(mdl_I2a31))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a31*mdl_MU**4*complexconjugate(mdl_I2a31))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a31*mdl_MZp**2*complexconjugate(mdl_I2a31) + 18*mdl_gzp**2*mdl_MT*mdl_MU*mdl_Xi3x1*complexconjugate(mdl_I2a31))*cmath.sqrt(mdl_MT**4 - 2*mdl_MT**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MT**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)r×j/j¸†Tþ((-18*mdl_gzp**2*mdl_Me**2*mdl_Omega2x1**2 + 108*mdl_gzp**2*mdl_Me*mdl_MMU*mdl_Omega2x1**2 - 18*mdl_gzp**2*mdl_MMU**2*mdl_Omega2x1**2 - (18*mdl_gzp**2*mdl_Me**4*mdl_Omega2x1**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_Me**2*mdl_MMU**2*mdl_Omega2x1**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega2x1**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega2x1**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MMU**2 + mdl_MMU**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MMU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rØj}jƆTÑ((18*mdl_gzp**2*mdl_I2a13*mdl_MT*mdl_MU*mdl_Xi1x3 - 3*mdl_gzp**2*mdl_MT**2*mdl_Xi1x3**2 - 3*mdl_gzp**2*mdl_MU**2*mdl_Xi1x3**2 - (3*mdl_gzp**2*mdl_MT**4*mdl_Xi1x3**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MT**2*mdl_MU**2*mdl_Xi1x3**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MU**4*mdl_Xi1x3**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x3**2 - 3*mdl_gzp**2*mdl_I2a13*mdl_MT**2*complexconjugate(mdl_I2a13) - 3*mdl_gzp**2*mdl_I2a13*mdl_MU**2*complexconjugate(mdl_I2a13) - (3*mdl_gzp**2*mdl_I2a13*mdl_MT**4*complexconjugate(mdl_I2a13))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a13*mdl_MT**2*mdl_MU**2*complexconjugate(mdl_I2a13))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a13*mdl_MU**4*complexconjugate(mdl_I2a13))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a13*mdl_MZp**2*complexconjugate(mdl_I2a13) + 18*mdl_gzp**2*mdl_MT*mdl_MU*mdl_Xi1x3*complexconjugate(mdl_I2a13))*cmath.sqrt(mdl_MT**4 - 2*mdl_MT**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MT**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÙj‰jÓ†TÑ((18*mdl_gzp**2*mdl_I2a21*mdl_MC*mdl_MU*mdl_Xi2x1 - 3*mdl_gzp**2*mdl_MC**2*mdl_Xi2x1**2 - 3*mdl_gzp**2*mdl_MU**2*mdl_Xi2x1**2 - (3*mdl_gzp**2*mdl_MC**4*mdl_Xi2x1**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MC**2*mdl_MU**2*mdl_Xi2x1**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MU**4*mdl_Xi2x1**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x1**2 - 3*mdl_gzp**2*mdl_I2a21*mdl_MC**2*complexconjugate(mdl_I2a21) - 3*mdl_gzp**2*mdl_I2a21*mdl_MU**2*complexconjugate(mdl_I2a21) - (3*mdl_gzp**2*mdl_I2a21*mdl_MC**4*complexconjugate(mdl_I2a21))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a21*mdl_MC**2*mdl_MU**2*complexconjugate(mdl_I2a21))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a21*mdl_MU**4*complexconjugate(mdl_I2a21))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a21*mdl_MZp**2*complexconjugate(mdl_I2a21) + 18*mdl_gzp**2*mdl_MC*mdl_MU*mdl_Xi2x1*complexconjugate(mdl_I2a21))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÚj/je†U¨((72*mdl_gzp**2*mdl_MMU**2*mdl_Omega2x2**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega2x2**2)*cmath.sqrt(-4*mdl_MMU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÛj'j­†U¨((72*mdl_gzp**2*mdl_MTA**2*mdl_Omega3x3**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega3x3**2)*cmath.sqrt(-4*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÜj"j³†T‹((18*mdl_gzp**2*mdl_I1a33*mdl_MB**2*mdl_Xi3x3 - 6*mdl_gzp**2*mdl_MB**2*mdl_Xi3x3**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x3**2 - 6*mdl_gzp**2*mdl_I1a33*mdl_MB**2*complexconjugate(mdl_I1a33) + 6*mdl_gzp**2*mdl_I1a33*mdl_MZp**2*complexconjugate(mdl_I1a33) + 18*mdl_gzp**2*mdl_MB**2*mdl_Xi3x3*complexconjugate(mdl_I1a33))*cmath.sqrt(-4*mdl_MB**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rÝjZjh†U](3*mdl_gzp**2*mdl_I3a32*mdl_MZp**4*complexconjugate(mdl_I3a32))/(8.*cmath.pi*abs(mdl_MZp)**3)rÞjZjˆU](3*mdl_gzp**2*mdl_I3a33*mdl_MZp**4*complexconjugate(mdl_I3a33))/(8.*cmath.pi*abs(mdl_MZp)**3)rßj+je†Tþ((-18*mdl_gzp**2*mdl_Me**2*mdl_Omega1x2**2 + 108*mdl_gzp**2*mdl_Me*mdl_MMU*mdl_Omega1x2**2 - 18*mdl_gzp**2*mdl_MMU**2*mdl_Omega1x2**2 - (18*mdl_gzp**2*mdl_Me**4*mdl_Omega1x2**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_Me**2*mdl_MMU**2*mdl_Omega1x2**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega1x2**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega1x2**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MMU**2 + mdl_MMU**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MMU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)ràjj³†TÑ((18*mdl_gzp**2*mdl_I1a13*mdl_MB*mdl_MD*mdl_Xi1x3 - 3*mdl_gzp**2*mdl_MB**2*mdl_Xi1x3**2 - 3*mdl_gzp**2*mdl_MD**2*mdl_Xi1x3**2 - (3*mdl_gzp**2*mdl_MB**4*mdl_Xi1x3**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MB**2*mdl_MD**2*mdl_Xi1x3**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MD**4*mdl_Xi1x3**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x3**2 - 3*mdl_gzp**2*mdl_I1a13*mdl_MB**2*complexconjugate(mdl_I1a13) - 3*mdl_gzp**2*mdl_I1a13*mdl_MD**2*complexconjugate(mdl_I1a13) - (3*mdl_gzp**2*mdl_I1a13*mdl_MB**4*complexconjugate(mdl_I1a13))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a13*mdl_MB**2*mdl_MD**2*complexconjugate(mdl_I1a13))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a13*mdl_MD**4*complexconjugate(mdl_I1a13))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a13*mdl_MZp**2*complexconjugate(mdl_I1a13) + 18*mdl_gzp**2*mdl_MB*mdl_MD*mdl_Xi1x3*complexconjugate(mdl_I1a13))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MD**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rájBjh†U](3*mdl_gzp**2*mdl_I3a22*mdl_MZp**4*complexconjugate(mdl_I3a22))/(8.*cmath.pi*abs(mdl_MZp)**3)râj/j­†T((-18*mdl_gzp**2*mdl_MMU**2*mdl_Omega2x3**2 + 108*mdl_gzp**2*mdl_MMU*mdl_MTA*mdl_Omega2x3**2 - 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega2x3**2 - (18*mdl_gzp**2*mdl_MMU**4*mdl_Omega2x3**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_MMU**2*mdl_MTA**2*mdl_Omega2x3**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega2x3**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega2x3**2)*cmath.sqrt(mdl_MMU**4 - 2*mdl_MMU**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_MMU**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rãj}j)rä}rå(j
j•jJüÿÿÿjKjãJýÿÿÿj‰jùjjúG¿åUUUUUUjûj'j"‰jüKUYKjýUcjþj#j$ˆjKj%Uch
j•ub†TÑ((18*mdl_gzp**2*mdl_I2a12*mdl_MC*mdl_MU*mdl_Xi1x2 - 3*mdl_gzp**2*mdl_MC**2*mdl_Xi1x2**2 - 3*mdl_gzp**2*mdl_MU**2*mdl_Xi1x2**2 - (3*mdl_gzp**2*mdl_MC**4*mdl_Xi1x2**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MC**2*mdl_MU**2*mdl_Xi1x2**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MU**4*mdl_Xi1x2**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x2**2 - 3*mdl_gzp**2*mdl_I2a12*mdl_MC**2*complexconjugate(mdl_I2a12) - 3*mdl_gzp**2*mdl_I2a12*mdl_MU**2*complexconjugate(mdl_I2a12) - (3*mdl_gzp**2*mdl_I2a12*mdl_MC**4*complexconjugate(mdl_I2a12))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a12*mdl_MC**2*mdl_MU**2*complexconjugate(mdl_I2a12))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a12*mdl_MU**4*complexconjugate(mdl_I2a12))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a12*mdl_MZp**2*complexconjugate(mdl_I2a12) + 18*mdl_gzp**2*mdl_MC*mdl_MU*mdl_Xi1x2*complexconjugate(mdl_I2a12))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MU**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)ræj€j†TÑ((18*mdl_gzp**2*mdl_I1a21*mdl_MD*mdl_MS*mdl_Xi2x1 - 3*mdl_gzp**2*mdl_MD**2*mdl_Xi2x1**2 - 3*mdl_gzp**2*mdl_MS**2*mdl_Xi2x1**2 - (3*mdl_gzp**2*mdl_MD**4*mdl_Xi2x1**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MD**2*mdl_MS**2*mdl_Xi2x1**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MS**4*mdl_Xi2x1**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x1**2 - 3*mdl_gzp**2*mdl_I1a21*mdl_MD**2*complexconjugate(mdl_I1a21) - 3*mdl_gzp**2*mdl_I1a21*mdl_MS**2*complexconjugate(mdl_I1a21) - (3*mdl_gzp**2*mdl_I1a21*mdl_MD**4*complexconjugate(mdl_I1a21))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a21*mdl_MD**2*mdl_MS**2*complexconjugate(mdl_I1a21))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a21*mdl_MS**4*complexconjugate(mdl_I1a21))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a21*mdl_MZp**2*complexconjugate(mdl_I1a21) + 18*mdl_gzp**2*mdl_MD*mdl_MS*mdl_Xi2x1*complexconjugate(mdl_I1a21))*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MD**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rçjkjä†TÑ((18*mdl_gzp**2*mdl_I2a32*mdl_MC*mdl_MT*mdl_Xi3x2 - 3*mdl_gzp**2*mdl_MC**2*mdl_Xi3x2**2 - 3*mdl_gzp**2*mdl_MT**2*mdl_Xi3x2**2 - (3*mdl_gzp**2*mdl_MC**4*mdl_Xi3x2**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MC**2*mdl_MT**2*mdl_Xi3x2**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MT**4*mdl_Xi3x2**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x2**2 - 3*mdl_gzp**2*mdl_I2a32*mdl_MC**2*complexconjugate(mdl_I2a32) - 3*mdl_gzp**2*mdl_I2a32*mdl_MT**2*complexconjugate(mdl_I2a32) - (3*mdl_gzp**2*mdl_I2a32*mdl_MC**4*complexconjugate(mdl_I2a32))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I2a32*mdl_MC**2*mdl_MT**2*complexconjugate(mdl_I2a32))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I2a32*mdl_MT**4*complexconjugate(mdl_I2a32))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I2a32*mdl_MZp**2*complexconjugate(mdl_I2a32) + 18*mdl_gzp**2*mdl_MC*mdl_MT*mdl_Xi3x2*complexconjugate(mdl_I2a32))*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MC**2*mdl_MZp**2 - 2*mdl_MT**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rèj'j¸†Tþ((-18*mdl_gzp**2*mdl_Me**2*mdl_Omega3x1**2 + 108*mdl_gzp**2*mdl_Me*mdl_MTA*mdl_Omega3x1**2 - 18*mdl_gzp**2*mdl_MTA**2*mdl_Omega3x1**2 - (18*mdl_gzp**2*mdl_Me**4*mdl_Omega3x1**2)/mdl_MZp**2 + (36*mdl_gzp**2*mdl_Me**2*mdl_MTA**2*mdl_Omega3x1**2)/mdl_MZp**2 - (18*mdl_gzp**2*mdl_MTA**4*mdl_Omega3x1**2)/mdl_MZp**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega3x1**2)*cmath.sqrt(mdl_Me**4 - 2*mdl_Me**2*mdl_MTA**2 + mdl_MTA**4 - 2*mdl_Me**2*mdl_MZp**2 - 2*mdl_MTA**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)réj‰jä†T‹((18*mdl_gzp**2*mdl_I2a22*mdl_MC**2*mdl_Xi2x2 - 6*mdl_gzp**2*mdl_MC**2*mdl_Xi2x2**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x2**2 - 6*mdl_gzp**2*mdl_I2a22*mdl_MC**2*complexconjugate(mdl_I2a22) + 6*mdl_gzp**2*mdl_I2a22*mdl_MZp**2*complexconjugate(mdl_I2a22) + 18*mdl_gzp**2*mdl_MC**2*mdl_Xi2x2*complexconjugate(mdl_I2a22))*cmath.sqrt(-4*mdl_MC**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rêjNjˆU](3*mdl_gzp**2*mdl_I3a13*mdl_MZp**4*complexconjugate(mdl_I3a13))/(8.*cmath.pi*abs(mdl_MZp)**3)rëjju†TÑ((18*mdl_gzp**2*mdl_I1a12*mdl_MD*mdl_MS*mdl_Xi1x2 - 3*mdl_gzp**2*mdl_MD**2*mdl_Xi1x2**2 - 3*mdl_gzp**2*mdl_MS**2*mdl_Xi1x2**2 - (3*mdl_gzp**2*mdl_MD**4*mdl_Xi1x2**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MD**2*mdl_MS**2*mdl_Xi1x2**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MS**4*mdl_Xi1x2**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi1x2**2 - 3*mdl_gzp**2*mdl_I1a12*mdl_MD**2*complexconjugate(mdl_I1a12) - 3*mdl_gzp**2*mdl_I1a12*mdl_MS**2*complexconjugate(mdl_I1a12) - (3*mdl_gzp**2*mdl_I1a12*mdl_MD**4*complexconjugate(mdl_I1a12))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a12*mdl_MD**2*mdl_MS**2*complexconjugate(mdl_I1a12))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a12*mdl_MS**4*complexconjugate(mdl_I1a12))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a12*mdl_MZp**2*complexconjugate(mdl_I1a12) + 18*mdl_gzp**2*mdl_MD*mdl_MS*mdl_Xi1x2*complexconjugate(mdl_I1a12))*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MD**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rìj"ju†TÑ((18*mdl_gzp**2*mdl_I1a32*mdl_MB*mdl_MS*mdl_Xi3x2 - 3*mdl_gzp**2*mdl_MB**2*mdl_Xi3x2**2 - 3*mdl_gzp**2*mdl_MS**2*mdl_Xi3x2**2 - (3*mdl_gzp**2*mdl_MB**4*mdl_Xi3x2**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MB**2*mdl_MS**2*mdl_Xi3x2**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MS**4*mdl_Xi3x2**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x2**2 - 3*mdl_gzp**2*mdl_I1a32*mdl_MB**2*complexconjugate(mdl_I1a32) - 3*mdl_gzp**2*mdl_I1a32*mdl_MS**2*complexconjugate(mdl_I1a32) - (3*mdl_gzp**2*mdl_I1a32*mdl_MB**4*complexconjugate(mdl_I1a32))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a32*mdl_MB**2*mdl_MS**2*complexconjugate(mdl_I1a32))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a32*mdl_MS**4*complexconjugate(mdl_I1a32))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a32*mdl_MZp**2*complexconjugate(mdl_I1a32) + 18*mdl_gzp**2*mdl_MB*mdl_MS*mdl_Xi3x2*complexconjugate(mdl_I1a32))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)ríj+j¸†U¦((72*mdl_gzp**2*mdl_Me**2*mdl_Omega1x1**2 + 36*mdl_gzp**2*mdl_MZp**2*mdl_Omega1x1**2)*cmath.sqrt(-4*mdl_Me**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rîjNjΆU](3*mdl_gzp**2*mdl_I3a11*mdl_MZp**4*complexconjugate(mdl_I3a11))/(8.*cmath.pi*abs(mdl_MZp)**3)rïj€j³†TÑ((18*mdl_gzp**2*mdl_I1a23*mdl_MB*mdl_MS*mdl_Xi2x3 - 3*mdl_gzp**2*mdl_MB**2*mdl_Xi2x3**2 - 3*mdl_gzp**2*mdl_MS**2*mdl_Xi2x3**2 - (3*mdl_gzp**2*mdl_MB**4*mdl_Xi2x3**2)/mdl_MZp**2 + (6*mdl_gzp**2*mdl_MB**2*mdl_MS**2*mdl_Xi2x3**2)/mdl_MZp**2 - (3*mdl_gzp**2*mdl_MS**4*mdl_Xi2x3**2)/mdl_MZp**2 + 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x3**2 - 3*mdl_gzp**2*mdl_I1a23*mdl_MB**2*complexconjugate(mdl_I1a23) - 3*mdl_gzp**2*mdl_I1a23*mdl_MS**2*complexconjugate(mdl_I1a23) - (3*mdl_gzp**2*mdl_I1a23*mdl_MB**4*complexconjugate(mdl_I1a23))/mdl_MZp**2 + (6*mdl_gzp**2*mdl_I1a23*mdl_MB**2*mdl_MS**2*complexconjugate(mdl_I1a23))/mdl_MZp**2 - (3*mdl_gzp**2*mdl_I1a23*mdl_MS**4*complexconjugate(mdl_I1a23))/mdl_MZp**2 + 6*mdl_gzp**2*mdl_I1a23*mdl_MZp**2*complexconjugate(mdl_I1a23) + 18*mdl_gzp**2*mdl_MB*mdl_MS*mdl_Xi2x3*complexconjugate(mdl_I1a23))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(48.*cmath.pi*abs(mdl_MZp)**3)rðujûj
)rñ}rò(j
U
\text{MZp}róh
UMZprôjhvh~hÜh>G@§ph|h®h<h=ubj"‰jüKUYKjýjjþjAj$ˆjKj%jh
jubj€†TÑ((-18*mdl_gzp**2*mdl_I1a21*mdl_MD*mdl_MS*mdl_Xi2x1 + 3*mdl_gzp**2*mdl_MD**2*mdl_Xi2x1**2 + 3*mdl_gzp**2*mdl_MS**2*mdl_Xi2x1**2 + (3*mdl_gzp**2*mdl_MD**4*mdl_Xi2x1**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MD**2*mdl_MS**2*mdl_Xi2x1**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MS**4*mdl_Xi2x1**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi2x1**2 + 3*mdl_gzp**2*mdl_I1a21*mdl_MD**2*complexconjugate(mdl_I1a21) + 3*mdl_gzp**2*mdl_I1a21*mdl_MS**2*complexconjugate(mdl_I1a21) + (3*mdl_gzp**2*mdl_I1a21*mdl_MD**4*complexconjugate(mdl_I1a21))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a21*mdl_MD**2*mdl_MS**2*complexconjugate(mdl_I1a21))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a21*mdl_MS**4*complexconjugate(mdl_I1a21))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a21*mdl_MZp**2*complexconjugate(mdl_I1a21) - 18*mdl_gzp**2*mdl_MD*mdl_MS*mdl_Xi2x1*complexconjugate(mdl_I1a21))*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MS**2 + mdl_MS**4 - 2*mdl_MD**2*mdl_MZp**2 - 2*mdl_MS**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MD)**3)rõjj"†TÑ((-18*mdl_gzp**2*mdl_I1a31*mdl_MB*mdl_MD*mdl_Xi3x1 + 3*mdl_gzp**2*mdl_MB**2*mdl_Xi3x1**2 + 3*mdl_gzp**2*mdl_MD**2*mdl_Xi3x1**2 + (3*mdl_gzp**2*mdl_MB**4*mdl_Xi3x1**2)/mdl_MZp**2 - (6*mdl_gzp**2*mdl_MB**2*mdl_MD**2*mdl_Xi3x1**2)/mdl_MZp**2 + (3*mdl_gzp**2*mdl_MD**4*mdl_Xi3x1**2)/mdl_MZp**2 - 6*mdl_gzp**2*mdl_MZp**2*mdl_Xi3x1**2 + 3*mdl_gzp**2*mdl_I1a31*mdl_MB**2*complexconjugate(mdl_I1a31) + 3*mdl_gzp**2*mdl_I1a31*mdl_MD**2*complexconjugate(mdl_I1a31) + (3*mdl_gzp**2*mdl_I1a31*mdl_MB**4*complexconjugate(mdl_I1a31))/mdl_MZp**2 - (6*mdl_gzp**2*mdl_I1a31*mdl_MB**2*mdl_MD**2*complexconjugate(mdl_I1a31))/mdl_MZp**2 + (3*mdl_gzp**2*mdl_I1a31*mdl_MD**4*complexconjugate(mdl_I1a31))/mdl_MZp**2 - 6*mdl_gzp**2*mdl_I1a31*mdl_MZp**2*complexconjugate(mdl_I1a31) - 18*mdl_gzp**2*mdl_MB*mdl_MD*mdl_Xi3x1*complexconjugate(mdl_I1a31))*cmath.sqrt(mdl_MB**4 - 2*mdl_MB**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MB**2*mdl_MZp**2 - 2*mdl_MD**2*mdl_MZp**2 + mdl_MZp**4))/(96.*cmath.pi*abs(mdl_MD)**3)röj4j‰†T›(((3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(2.*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MC**2*mdl_MD**2*complexconjugate(mdl_CKM2x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM2x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM2x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM2x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM2x1))/mdl_sw**2)*cmath.sqrt(mdl_MC**4 - 2*mdl_MC**2*mdl_MD**2 + mdl_MD**4 - 2*mdl_MC**2*mdl_MW**2 - 2*mdl_MD**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MD)**3)r÷j4j}†T›(((3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(2.*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MD**2*mdl_MU**2*complexconjugate(mdl_CKM1x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM1x1*mdl_ee**2*mdl_MU**4*complexconjugate(mdl_CKM1x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM1x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM1x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MU**2 + mdl_MU**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MU**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MD)**3)røj4jk†T›(((3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(2.*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MD**2*mdl_MT**2*complexconjugate(mdl_CKM3x1))/(mdl_MW**2*mdl_sw**2) + (3*mdl_CKM3x1*mdl_ee**2*mdl_MT**4*complexconjugate(mdl_CKM3x1))/(2.*mdl_MW**2*mdl_sw**2) - (3*mdl_CKM3x1*mdl_ee**2*mdl_MW**2*complexconjugate(mdl_CKM3x1))/mdl_sw**2)*cmath.sqrt(mdl_MD**4 - 2*mdl_MD**2*mdl_MT**2 + mdl_MT**4 - 2*mdl_MD**2*mdl_MW**2 - 2*mdl_MT**2*mdl_MW**2 + mdl_MW**4))/(96.*cmath.pi*abs(mdl_MD)**3)rùujûjj"‰jüKUYKjýjjþj#j$ˆjKj%jh
Udubj†U'((-12*mdl_MD**2*mdl_ydo**2 + 3*mdl_MH**2*mdl_ydo**2)*cmath.sqrt(-4*mdl_MD**2*mdl_MH**2 + mdl_MH**4))/(16.*cmath.pi*abs(mdl_MH)**3)jkjƆU~((3*mdl_MH**2*mdl_yt**2 - 12*mdl_MT**2*mdl_yt**2)*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MT**2))/(16.*cmath.pi*abs(mdl_MH)**3)j}jÓ†U€((3*mdl_MH**2*mdl_yup**2 - 12*mdl_MU**2*mdl_yup**2)*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MU**2))/(16.*cmath.pi*abs(mdl_MH)**3)j€ju†U~((3*mdl_MH**2*mdl_ys**2 - 12*mdl_MS**2*mdl_ys**2)*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MS**2))/(16.*cmath.pi*abs(mdl_MH)**3)j/je†U}((mdl_MH**2*mdl_ym**2 - 4*mdl_MMU**2*mdl_ym**2)*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MMU**2))/(16.*cmath.pi*abs(mdl_MH)**3)j'j­†U((mdl_MH**2*mdl_ytau**2 - 4*mdl_MTA**2*mdl_ytau**2)*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MTA**2))/(16.*cmath.pi*abs(mdl_MH)**3)j"j³†U€((-12*mdl_MB**2*mdl_yb**2 + 3*mdl_MH**2*mdl_yb**2)*cmath.sqrt(-4*mdl_MB**2*mdl_MH**2 + mdl_MH**4))/(16.*cmath.pi*abs(mdl_MH)**3)j+j¸†U}((-4*mdl_Me**2*mdl_ye**2 + mdl_MH**2*mdl_ye**2)*cmath.sqrt(-4*mdl_Me**2*mdl_MH**2 + mdl_MH**4))/(16.*cmath.pi*abs(mdl_MH)**3)j)rú}rû(j
UZjKjKjãKjˆjùj
)rü}rý(j
U	\text{WZ}h
UWZrþjhvh~háh>G@ö+jçÕgh|hßh<h=ubjúGj}rÿ(jj†TJ((-7*mdl_ee**2*mdl_MD**2 + mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MD**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) - (17*mdl_ee**2*mdl_MD**2*mdl_sw**2)/(6.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MD**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)jkjƆTK((-11*mdl_ee**2*mdl_MT**2 - mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MT**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_MT**2*mdl_sw**2)/(6.*mdl_cw**2) + (17*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MT**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j}jÓ†TK((-11*mdl_ee**2*mdl_MU**2 - mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MU**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_MU**2*mdl_sw**2)/(6.*mdl_cw**2) + (17*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MU**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j€ju†TJ((-7*mdl_ee**2*mdl_MS**2 + mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MS**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) - (17*mdl_ee**2*mdl_MS**2*mdl_sw**2)/(6.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MS**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j/je†TI((-5*mdl_ee**2*mdl_MMU**2 - mdl_ee**2*mdl_MZ**2 - (mdl_cw**2*mdl_ee**2*mdl_MMU**2)/(2.*mdl_sw**2) + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_MMU**2*mdl_sw**2)/(2.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2))*cmath.sqrt(-4*mdl_MMU**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j'j­†TI((-5*mdl_ee**2*mdl_MTA**2 - mdl_ee**2*mdl_MZ**2 - (mdl_cw**2*mdl_ee**2*mdl_MTA**2)/(2.*mdl_sw**2) + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_MTA**2*mdl_sw**2)/(2.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2))*cmath.sqrt(-4*mdl_MTA**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j"j³†TJ((-7*mdl_ee**2*mdl_MB**2 + mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MB**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) - (17*mdl_ee**2*mdl_MB**2*mdl_sw**2)/(6.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MB**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)jZjˆU¡(mdl_MZ**2*(mdl_ee**2*mdl_MZ**2 + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2)))/(48.*cmath.pi*abs(mdl_MZ)**3)jBjh†U¡(mdl_MZ**2*(mdl_ee**2*mdl_MZ**2 + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2)))/(48.*cmath.pi*abs(mdl_MZ)**3)jNjΆU¡(mdl_MZ**2*(mdl_ee**2*mdl_MZ**2 + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2)))/(48.*cmath.pi*abs(mdl_MZ)**3)j‰jä†TK((-11*mdl_ee**2*mdl_MC**2 - mdl_ee**2*mdl_MZ**2 - (3*mdl_cw**2*mdl_ee**2*mdl_MC**2)/(2.*mdl_sw**2) + (3*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_MC**2*mdl_sw**2)/(6.*mdl_cw**2) + (17*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(6.*mdl_cw**2))*cmath.sqrt(-4*mdl_MC**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j4jr†T"(((-12*mdl_cw**2*mdl_ee**2*mdl_MW**2)/mdl_sw**2 - (17*mdl_cw**2*mdl_ee**2*mdl_MZ**2)/mdl_sw**2 + (4*mdl_cw**2*mdl_ee**2*mdl_MZ**4)/(mdl_MW**2*mdl_sw**2) + (mdl_cw**2*mdl_ee**2*mdl_MZ**6)/(4.*mdl_MW**4*mdl_sw**2))*cmath.sqrt(-4*mdl_MW**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)j+j¸†TE((-5*mdl_ee**2*mdl_Me**2 - mdl_ee**2*mdl_MZ**2 - (mdl_cw**2*mdl_ee**2*mdl_Me**2)/(2.*mdl_sw**2) + (mdl_cw**2*mdl_ee**2*mdl_MZ**2)/(2.*mdl_sw**2) + (7*mdl_ee**2*mdl_Me**2*mdl_sw**2)/(2.*mdl_cw**2) + (5*mdl_ee**2*mdl_MZ**2*mdl_sw**2)/(2.*mdl_cw**2))*cmath.sqrt(-4*mdl_Me**2*mdl_MZ**2 + mdl_MZ**4))/(48.*cmath.pi*abs(mdl_MZ)**3)ujûj
)r}r(j
U	\text{MZ}h
UMZrjhvh~h°h>G@VÌ£n.²h|h®h<h=ubj"‰jüKUYKjýUZjþjAj$ˆjKj%UZh
UZubjú†TÅ(((9*mdl_ee**4*mdl_vev**2)/2. + (3*mdl_ee**4*mdl_MH**4*mdl_vev**2)/(8.*mdl_MZ**4) - (3*mdl_ee**4*mdl_MH**2*mdl_vev**2)/(2.*mdl_MZ**2) + (3*mdl_cw**4*mdl_ee**4*mdl_vev**2)/(4.*mdl_sw**4) + (mdl_cw**4*mdl_ee**4*mdl_MH**4*mdl_vev**2)/(16.*mdl_MZ**4*mdl_sw**4) - (mdl_cw**4*mdl_ee**4*mdl_MH**2*mdl_vev**2)/(4.*mdl_MZ**2*mdl_sw**4) + (3*mdl_cw**2*mdl_ee**4*mdl_vev**2)/mdl_sw**2 + (mdl_cw**2*mdl_ee**4*mdl_MH**4*mdl_vev**2)/(4.*mdl_MZ**4*mdl_sw**2) - (mdl_cw**2*mdl_ee**4*mdl_MH**2*mdl_vev**2)/(mdl_MZ**2*mdl_sw**2) + (3*mdl_ee**4*mdl_sw**2*mdl_vev**2)/mdl_cw**2 + (mdl_ee**4*mdl_MH**4*mdl_sw**2*mdl_vev**2)/(4.*mdl_cw**2*mdl_MZ**4) - (mdl_ee**4*mdl_MH**2*mdl_sw**2*mdl_vev**2)/(mdl_cw**2*mdl_MZ**2) + (3*mdl_ee**4*mdl_sw**4*mdl_vev**2)/(4.*mdl_cw**4) + (mdl_ee**4*mdl_MH**4*mdl_sw**4*mdl_vev**2)/(16.*mdl_cw**4*mdl_MZ**4) - (mdl_ee**4*mdl_MH**2*mdl_sw**4*mdl_vev**2)/(4.*mdl_cw**4*mdl_MZ**2))*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MZ**2))/(32.*cmath.pi*abs(mdl_MH)**3)j‰jä†U€((-12*mdl_MC**2*mdl_yc**2 + 3*mdl_MH**2*mdl_yc**2)*cmath.sqrt(-4*mdl_MC**2*mdl_MH**2 + mdl_MH**4))/(16.*cmath.pi*abs(mdl_MH)**3)j4jr†Uð(((3*mdl_ee**4*mdl_vev**2)/(4.*mdl_sw**4) + (mdl_ee**4*mdl_MH**4*mdl_vev**2)/(16.*mdl_MW**4*mdl_sw**4) - (mdl_ee**4*mdl_MH**2*mdl_vev**2)/(4.*mdl_MW**2*mdl_sw**4))*cmath.sqrt(mdl_MH**4 - 4*mdl_MH**2*mdl_MW**2))/(16.*cmath.pi*abs(mdl_MH)**3)usbjõjõjõe}rbUlorentzr]rUSSSS1raU	couplingsr}rKK†r	UGC_36sh<Ubaser
UidrKu}rbjß)r
(jáNjâNjã]rjå)r}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(jõjõjõe}rbj]rUSSS1raj}rKK†rUGC_69sh<j
jKu}rbjß)r(jáNjâNjã]rjå)rcmadgraph.core.color_algebra
f
rKKK‡Rra}r(jèjéU1…Rr jëKjì‰jíKubajî}r!UQCDr"Ksjñjò)r#(jô)r$(jö}r%h
UgjøˆjãKh<UjùhöjúGjûhöjüKUYKjýUgjþUcurlyr&jˆjKjKjKu}r'j}sbj$j$e}r(bj]r)UVVV1r*aj}r+KK†r,UGC_6sh<j
jKu}r-bjß)r.(jáNjâNjã]r/(jå)r0(jJÿÿÿÿKK‡Rr1jKKJÿÿÿÿ‡Rr2e}r3(jèjéU1…Rr4jëKjì‰jíKubjå)r5(jJÿÿÿÿKK‡Rr6jKKJÿÿÿÿ‡Rr7e}r8(jèjéU1…Rr9jëKjì‰jíKubjå)r:(jJÿÿÿÿKK‡Rr;jKKJÿÿÿÿ‡Rr<e}r=(jèjéU1…Rr>jëKjì‰jíKubejî}r?j"Ksjñjò)r@(j$j$j$j$e}rAbj]rB(UVVVV1rCUVVVV3rDUVVVV4rEej}rF(KK†rGUGC_8KK†rHUGC_8KK†rIUGC_8uh<j
jKu}rJbjß)rK(jáNjâNjã]rLjå)rMcmadgraph.core.color_algebra
T
rNKK†RrOa}rP(jèjéU1…RrQjëKjì‰jíKubajî}rRjðKsjñjò)rS(jô)rT(jö}rUh
Udjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhËjýUd~rVUYKjüKjþj#j‰h<UjUjKu}rWj}rX(j)rY}rZ(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùj
)r[}r\(j
j9h
j:jhvh|hßh<h=h~]r]Kah>G@®záG®ubj‰júG¿ðjûj
)r^}r_(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj)r`}ra(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rb}rc(j
joh
jpjhvh|hßh<h=h~]rdKah>G?ø"%q~jubj‰júG?åUUUUUUj}re(j)rf}rg(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj[j‰júG?ðj}rh(j`j)ri}rj(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùj
)rk}rl(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG?ÕUUUUUUjûj
)rm}rn(j
j h
j!jhvh|h®h<h=h~]roKah>G?t¤Ò²¿ÛMubjýUdj$ˆub†j±j)rp}rq(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjkj‰júG?åUUUUUUj}rr(jfj)rs}rt(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjkj‰júG¿ÕUUUUUUjjXjûjmjýjj$ˆub†jj)ru}rv(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)rw}rx(j
jh
jjhvh|hßh<h=h~]ryK ah>G@$ubjˆjúGj}rz(j)r{}r|(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjkj‰júG¿ðj}r}(juj)r~}r(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjkj‰júG¿ðj}r€(juj)r}r'(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjkj‰júG¿ðj}rƒ(juj{†jYjuj~†j_jYj)r"}r…(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjkj‰júGjûjkjýj]j$ˆub†j^ujûj
)r†}r‡(j
jbh
jcjhvh|h®h<h=h~]rˆKah>G?ün—Oß;ubjýjdj$ˆub†jGjuj{†j3jYj)r‰}rŠ(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjkj‰júGjûjkjýjEj$ˆub†jFujûj
)r‹}rŒ(j
jJh
jKjhvh|h®h<h=h~]rK
ah>G?»ˆ¤~ÏêubjýjLj$ˆub†jMjYj)rŽ}r(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjkj‰júGjûjkjýjQj$ˆub†jRjuj†jSujûj
)r}r'(j
jVh
jWjhvh|h®h<h=h~]r'Kah>G?@¾"$咗ubjýjXj$ˆubj)r"}r"(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjkj‰júG?ðjûj†jýj)j$ˆub†jÉjsji†j&j)r•}r–(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjkj‰júG¿ÕUUUUUUj}r—(jYj`†j¡jujs†jƒjYj)r˜}r™(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjkj‰júG?åUUUUUUj}rš(jfjs†j¦juj`†j¤jfj)r›}rœ(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjkj‰júG¿ÕUUUUUUj}r(jYj`†j˜jujs†j‡jYj˜†j—juj•†jˆjYjp†j–ujûj
)rž}rŸ(j
j›h
jœjhvh|h®h<h=h~]r Kah>G@ÌÌÌÌÌÍubjýjj$ˆub†j¥jfj•†j¢jujp†j£ujûj
)r¡}r¢(j
UMh
j©jhvh|h®h<h=h~]r£Kah>G?dã¼ÓZ…‡ubjýjªj$ˆub†j juj›†jžjYjp†jŸujûj
)r¤}r¥(j
jzh
j{jhvh|h®h<h=h~]r¦Kah>G?¹Û"Ðå`Bubjýjwj$ˆubj)r§}r¨(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjkj‰júG?ÕUUUUUUjûjžjýUbj$ˆub†jðj˜j)r©}rª(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjkj‰júG¿åUUUUUUjûj
)r«}r¬(j
j"h
j"jhvh|h®h<h=h~]r­Kah>G?ôQë…¸RubjýUcj$ˆub†jæj{j)r®}r¯(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjkj‰júG?ðjûj‹jýj1j$ˆub†jàj‰j)r°}r±(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjkj‰júG€jûjkjýjDj$ˆub†jâjsj)r²}r³(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjkj‰júG?ÕUUUUUUjûj¤jýUsj$ˆub†jìjj"†jÜjŽj)r´}rµ(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjkj‰júG€jûjkjýjPj$ˆub†jïj•ji†jçj›j²†jíjpj)r¶}r·(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjkj‰júG¿åUUUUUUjûj¡jýUuj$ˆub†jÚj~j®†jÛj`j)r¸}r¹(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjbj‰júG¿åUUUUUUjûj
)rº}r»(j
jÃh
jÄjhvh|h®h<h=h~]r¼Kah>K¬ubjýUtj$ˆub†jÈj"j)r½}r¾(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjkj‰júG€jûjkjýj\j$ˆub†jßjpj©†jêj›ji†jÒj˜j¶†jÕjj®†jgj~j"†jãj˜j¸†jÙj›j§†jÝj‰j´†jÑj"j°†jÞjj)r¿}rÀ(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjkj‰júG?ðjûjjýj-j$ˆub†jéj"j´†jÐj`j©†jèjŽj½†jëjŽj°†jjj{j¿†jîjsj§†jáj~j¿†jØj`j¶†j×jpj¸†jÊj‰j½†jÍj•j²†jÖujûj
)rÁ}rÂ(j
jóh
jôjhvh|h®h<h=h~]rÃK ah>G@§pubjýjj$ˆubj`†jjfj›†jjfj•†jŒjuj˜†jŽujûj«jýj•j$ˆubj²†j¶j"j"†j¯j‰j®†j°j˜ji†j«jpj§†j·j`j²†j|jŽj¿†jºjpji†j²j`j§†jµj˜j²†j¬j˜j§†j»ujûj^jýj6j$ˆubjs†jÀjfj›†j¿jfj•†j¼juj˜†j¾jujp†j½ujûjºjýjÅj$ˆub†jùjYjp†j÷jYj˜†jøjuj•†jõjuj›†jöusbjô)rÄ(jö}rÅh
Udjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhËjüKUYKjýjVjþj#jˆjKjUjKu}rÆjjsbjõe}rÇbj]rÈUFFS1rÉaj}rÊKK†rËUGC_83sh<j
jKu}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏjNKK†RrÐa}rÑ(jèjéU1…RrÒjëKjì‰jíKubajî}rÓjðKsjñjò)rÔ(jô)rÕ(jö}rÖh
Usjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhÏjýUs~r×UYKjüKjþj#j‰h<UjUjKu}rØj}rÙ(j)rÚ}rÛ(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)rÜ}rÝ(j
jh
jjhvh|hßh<h=h~]rÞK ah>G@$ubjˆjúGj}rß(j)rà}rá(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùj
)râ}rã(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG?åUUUUUUj}rä(j)rå}ræ(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj
)rç}rè(j
j9h
j:jhvh|hßh<h=h~]réKah>G@®záG®ubj‰júG?ðj}rê(j)rë}rì(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjâj‰júGjûjâjýj]j$ˆubj)rí}rî(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjâj‰júG?ðjûj
)rï}rð(j
jbh
jcjhvh|h®h<h=h~]rñKah>G?ün—Oß;ubjýj)j$ˆub†j¯j)rò}ró(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rô}rõ(j
joh
jpjhvh|hßh<h=h~]röKah>G?ø"%q~jubj‰júG?åUUUUUUj}r÷(jåj)rø}rù(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjâj‰júG¿ÕUUUUUUjjÙjûj
)rú}rû(j
jzh
j{jhvh|h®h<h=h~]rüKah>G?¹Û"Ðå`Bubjýjwj$ˆub†j¼jÚj)rý}rþ(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjâj‰júG?åUUUUUUj}rÿ(jåjø†j¢jåj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjâj‰júG¿ÕUUUUUUj}r(jÚj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjâj‰júG¿ÕUUUUUUj}r(j)r}r(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùjçj‰júG¿ðjûj
)r}r	(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubjà†j÷jjò†jùjÚjø†jõjjý†jøjÚj†jöujûj
)r
}r(j
j h
j!jhvh|h®h<h=h~]rKah>G?t¤Ò²¿ÛMubjýjj$ˆub†j‡jjò†j˜jÚjø†jˆjjý†j—jjà†j–ujûj
)r
}r(j
j›h
jœjhvh|h®h<h=h~]rKah>G@ÌÌÌÌÌÍubjýjj$ˆub†j¥jåj†j¦jÚjò†j¤jÚjà†j£ujûj
)r}r(j
UMh
j©jhvh|h®h<h=h~]rKah>G?dã¼ÓZ…‡ubjýjªj$ˆub†j¾jåj†jÀjåj†j¿jÚjà†j½ujûj
)r}r(j
jÃh
jÄjhvh|h®h<h=h~]rKah>K¬ubjýjÅj$ˆubj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjâj‰júG?ÕUUUUUUjûjújýUsj$ˆub†j|j)r}r(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjâj‰júGjûjâjýjQj$ˆubj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjâj‰júG?ðjûj
)r}r(j
jVh
jWjhvh|h®h<h=h~]rKah>G?@¾"$咗ubjýj-j$ˆub†jºjýj)r}r (jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjâj‰júG?ÕUUUUUUjûj
jýUdj$ˆub†j«jýj)r!}r"(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjâj‰júG?ÕUUUUUUjûj
jýUbj$ˆub†j»jòj!†jµj)r#}r$(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjâj‰júGjûjâjýjEj$ˆubj)r%}r&(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjâj‰júG?ðjûj
)r'}r((j
jJh
jKjhvh|h®h<h=h~]r)K
ah>G?»ˆ¤~Ïêubjýj1j$ˆub†j°jàj!†j·jýj†j¬jàj†j²jòj†j±jàj†j¶ujûjjýj6j$ˆubjø†jŒjåj†jjåj†jjÚjò†jjÚjý†jŽujûj
)r*}r+(j
j"h
j"jhvh|h®h<h=h~]r,Kah>G?ôQë…¸Rubjýj•j$ˆubj)r-}r.(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjâj‰júG¿åUUUUUUjûj*jýUcj$ˆub†jêjj!†jÝj)r/}r0(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjâj‰júG¿ðj}r1(jÚj)r2}r3(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjâj‰júG¿ðj}r4(jÚj)r5}r6(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjâj‰júG¿ðj}r7(jj#†jFjÚj/†j3jÚj2†jGujûj'jýjLj$ˆub†j_jÚj/†jYjjë†j^ujûjïjýjdj$ˆub†jSjÚj5†jMjj†jRujûjjýjXj$ˆubjí†jÉjàj)r8}r9(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjâj‰júG¿åUUUUUUjûjjýUuj$ˆub†jÚj2j%†jgjj†jíjëj)r:}r;(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjâj‰júG€jûjâjýjDj$ˆub†jÞj5j†jØjëj)r<}r=(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjâj‰júG€jûjâjýjPj$ˆub†jÐj2jí†jÜjøj†jÖjj†jÒj5jí†jãj/j†jîjøj†jçjàj)r>}r?(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjôj‰júG¿åUUUUUUjûjjýUtj$ˆub†jÊjj)r@}rA(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjâj‰júG€jûjâjýj\j$ˆub†jëjòj>†jÈjòj8†j×jýj>†jÙjòj-†jèj/j%†jàj#j:†jâjj†j&jj†jìj2j†jéjýj-†jæj5j%†jÛjëj@†jßj#j<†jÑjøj!†jðjýj8†jÕjj<†jïjj!†jáj#j@†jÍjj:†jjujûj
)rB}rC(j
jóh
jôjhvh|h®h<h=h~]rDK ah>G@§pubjýjj$ˆubj†jƒjjò†j¡jÚj†jžjjý†j jjà†jŸusbjô)rE(jö}rFh
Usjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhÏjüKUYKjýj×jþj#jˆjKjUjKu}rGjj'sbjõe}rHbj]rIjÉaj}rJKK†rKUGC_86sh<j
jKu}rLbjß)rM(jáNjâNjã]rNjå)rOjNKK†RrPa}rQ(jèjéU1…RrRjëKjì‰jíKubajî}rSjðKsjñjò)rT(jô)rU(jö}rVh
Ubjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhÓjýUb~rWUYKjüKjþj#j‰h<UjUjKu}rXj}rY(j)rZ}r[(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)r\}r](j
jh
jjhvh|hßh<h=h~]r^K ah>G@$ubjˆjúGj}r_(j)r`}ra(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùj
)rb}rc(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG¿ðj}rd(j)re}rf(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùj
)rg}rh(j
j9h
j:jhvh|hßh<h=h~]riKah>G@®záG®ubj‰júG¿ðjûj
)rj}rk(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj)rl}rm(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjbj‰júGjûjbjýjEj$ˆub†jFjZj)rn}ro(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjbj‰júG¿ðj}rp(jZj)rq}rr(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjbj‰júG¿ðj}rs(jZj`†j_jZjn†jYjej)rt}ru(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjbj‰júGjûjbjýj]j$ˆub†j^ujûj
)rv}rw(j
jbh
jcjhvh|h®h<h=h~]rxKah>G?ün—Oß;ubjýjdj$ˆub†jSjZj`†jMjej)ry}rz(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjbj‰júGjûjbjýjQj$ˆub†jRujûj
)r{}r|(j
jVh
jWjhvh|h®h<h=h~]r}Kah>G?@¾"$咗ubjýjXj$ˆub†j3jZjq†jGujûj
)r~}r(j
jJh
jKjhvh|h®h<h=h~]r€K
ah>G?»ˆ¤~ÏêubjýjLj$ˆubj)r}r'(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjbj‰júG?ðjûj{jýj-j$ˆub†jØj)rƒ}r"(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjbj‰júG?åUUUUUUj}r…(j)r†}r‡(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùjgj‰júG?ðj}rˆ(jyj†jºj)r‰}rŠ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)r‹}rŒ(j
joh
jpjhvh|hßh<h=h~]rKah>G?ø"%q~jubj‰júG?åUUUUUUj}rŽ(j†j)r}r(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjbj‰júG¿ÕUUUUUUj}r'(jZj)r'}r"(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjbj‰júG¿ÕUUUUUUj}r"(jej)r•}r–(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjbj‰júG?åUUUUUUj}r—(j†j†jŒj†j)r˜}r™(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjbj‰júG¿ÕUUUUUUjjYjûj
)rš}r›(j
j›h
jœjhvh|h®h<h=h~]rœKah>G@ÌÌÌÌÌÍubjýjj$ˆub†jjZjƒ†jŽj†j'†jjZj‰†jujûj
)r}rž(j
j"h
j"jhvh|h®h<h=h~]rŸKah>G?ôQë…¸Rubjýj•j$ˆub†j÷jej‰†jùjejƒ†jøjZj†jõjZj˜†jöujûj
)r }r¡(j
j h
j!jhvh|h®h<h=h~]r¢Kah>G?t¤Ò²¿ÛMubjýjj$ˆub†jƒjej‰†j¡jejƒ†j jZj˜†jžjej•†jŸujûj
)r£}r¤(j
jzh
j{jhvh|h®h<h=h~]r¥Kah>G?¹Û"Ðå`Bubjýjwj$ˆub†j¼j†j˜†j¿jZjƒ†j¾j†j'†jÀjZj•†j½ujûj
)r¦}r§(j
jÃh
jÄjhvh|h®h<h=h~]r¨Kah>K¬ubjýjÅj$ˆubj)r©}rª(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjbj‰júG?ÕUUUUUUjûj£jýUsj$ˆub†j|j•j©†j¶jlj)r«}r¬(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjbj‰júG?ðjûj~jýj1j$ˆub†j°j•j)r­}r®(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjbj‰júG?ÕUUUUUUjûj jýUdj$ˆub†j²j•j)r¯}r°(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjbj‰júG?ÕUUUUUUjûjšjýUbj$ˆub†j·jƒj¯†j»jtj)r±}r²(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjbj‰júG?ðjûjvjýj)j$ˆub†j¯jƒj©†j¬j‰j¯†jµj‰j­†j±jƒj­†j«ujûjjjýj6j$ˆubj†j¢j†j˜†j¥jZj‰†j¤j†j'†j¦jZj•†j£ujûj
)r³}r´(j
UMh
j©jhvh|h®h<h=h~]rµKah>G?dã¼ÓZ…‡ubjýjªj$ˆubj)r¶}r·(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjbj‰júG¿åUUUUUUjûjjýUcj$ˆub†jæjyj)r¸}r¹(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjbj‰júG€jûjbjýj\j$ˆub†jëjtj)rº}r»(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjbj‰júG€jûjbjýjDj$ˆub†jÞjnj±†jÉj`j±†jãjƒj)r¼}r½(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjbj‰júG¿åUUUUUUjûj³jýUuj$ˆub†jÕj•j¼†jÚj˜j¯†jÝj˜j©†jíjtj)r¾}r¿(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjbj‰júG€jûjbjýjPj$ˆub†jÐj'j­†j&j˜j­†jÒjqj«†jgjtj¸†jßj'j©†jìjlj¸†jÍjj¯†jðj•j¶†jêjnj«†jàjlj¾†jÑjyjº†jjjƒj)rÀ}rÁ(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùj‹j‰júG¿åUUUUUUjûj¦jýUtj$ˆub†jÙjyj¾†jïj`j«†jÛj‰j¼†j×j‰j¶†jèj'j¯†jáj‰jÀ†jÈjqj±†jÜjljº†jâjnj†jîjqj†jéj•jÀ†jÊjj©†jÖjj­†jçujûj
)rÂ}rÃ(j
jóh
jôjhvh|h®h<h=h~]rÄK ah>G@§pubjýjj$ˆubj'†j‡jej‰†j˜jejƒ†j—jZj†jˆjej•†j–usbjô)rÅ(jö}rÆh
Ubjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhÓjüKUYKjýjWjþj#jˆjKjUjKu}rÇjj†sbjõe}rÈbj]rÉjÉaj}rÊKK†rËUGC_81sh<j
jKu}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏ}rÐ(jèjéU1…RrÑjëKjì‰jíKubajî}rÒjðKsjñjò)rÓ(jô)rÔ(jö}rÕh
Ue-rÖjø‰jãKjKjùhöjúG¿ðjûh³jýUe+r×UYKjüKjþj#j‰h<UjUjKu}rØj}rÙ(j)rÚ}rÛ(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)rÜ}rÝ(j
jh
jjhvh|hßh<h=h~]rÞK ah>G@$ubjˆjúGj}rß(j)rà}rá(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùj
)râ}rã(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG¿ÕUUUUUUj}rä(j)rå}ræ(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùj
)rç}rè(j
j9h
j:jhvh|hßh<h=h~]réKah>G@®záG®ubj‰júG¿ðjûj
)rê}rë(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj)rì}rí(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjâj‰júG?åUUUUUUj}rî(j)rï}rð(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùjçj‰júG?ðj}rñ(jìj)rò}ró(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)rô}rõ(j
jzh
j{jhvh|h®h<h=h~]röKah>G?¹Û"Ðå`BubjýUsj$ˆub†j¶j)r÷}rø(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjâj‰júGjûjâjýjEj$ˆubj)rù}rú(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjâj‰júG?ðjûj
)rû}rü(j
jJh
jKjhvh|h®h<h=h~]rýK
ah>G?»ˆ¤~Ïêubjýj1j$ˆub†j°j)rþ}rÿ(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjâj‰júGjûjâjýjQj$ˆubj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjâj‰júG?ðjûj
)r}r(j
jVh
jWjhvh|h®h<h=h~]rKah>G?@¾"$咗ubjýj-j$ˆub†jºjìj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)r}r(j
j›h
jœjhvh|h®h<h=h~]r	Kah>G@ÌÌÌÌÌÍubjýUbj$ˆub†j·j)r
}r(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjâj‰júGjûjâjýj]j$ˆubj)r}r
(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjâj‰júG?ðjûj
)r}r(j
jbh
jcjhvh|h®h<h=h~]rKah>G?ün—Oß;ubjýj)j$ˆub†j¯jìj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)r}r(j
j h
j!jhvh|h®h<h=h~]rKah>G?t¤Ò²¿ÛMubjýUdj$ˆub†j²j)r}r(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjâj‰júG?åUUUUUUj}r(jïjà†j¦jïj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjâj‰júG¿ÕUUUUUUj}r(jÚjà†jƒjåj†j jåj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)r}r(j
joh
jpjhvh|hßh<h=h~]r Kah>G?ø"%q~jubj‰júG?åUUUUUUj}r!(jïjà†jÀjïj†j¼jïj)r"}r#(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjâj‰júG¿ÕUUUUUUj}r$(jÚjà†j‡jåj†j—jåj†j˜jÚj†jˆjåjì†j–ujûjjýjj$ˆub†j¿jÚj†j¾jÚjì†j½ujûj
)r%}r&(j
jÃh
jÄjhvh|h®h<h=h~]r'Kah>K¬ubjýjÅj$ˆub†j¡jÚj"†jžjåjì†jŸujûjôjýjwj$ˆub†j¢jïj"†j¥jÚj†j¤jÚjì†j£ujûj
)r(}r)(j
UMh
j©jhvh|h®h<h=h~]r*Kah>G?dã¼ÓZ…‡ubjýjªj$ˆubjò†j¬jjò†j|jj†j«jj†jµjj†j±jj†j»ujûjêjýj6j$ˆubjà†jjïj†jŒjïj"†jjÚj†jŽjÚj†jujûj
)r+}r,(j
j"h
j"jhvh|h®h<h=h~]r-Kah>G?ôQë…¸Rubjýj•j$ˆub†j÷jåj†jøjåj†jùjÚj†jõjÚj"†jöujûjjýjj$ˆubj†j&j)r.}r/(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjâj‰júG¿ðj}r0(jÚj)r1}r2(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjâj‰júG¿ðjjÙjûjjýjXj$ˆub†jYjåj
†j^jÚj)r3}r4(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjâj‰júG¿ðj}r5(jÚj1†j3jÚj.†jGjåj÷†jFujûjûjýjLj$ˆub†j_ujûjjýjdj$ˆubj†jéj÷j)r6}r7(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjâj‰júG€jûjâjýj\j$ˆub†jÍj3j†jØj1jù†jàj
j)r8}r9(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjâj‰júG€jûjâjýjPj$ˆub†jÐj
j6†jßjj)r:}r;(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjj‰júG¿åUUUUUUjûj%jýUtj$ˆub†jÈjjò†jÖjþj)r<}r=(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjâj‰júG€jûjâjýjDj$ˆub†jjj÷j<†jâj.j†jÜjj†jçjj)r>}r?(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjâj‰júG¿åUUUUUUjûj+jýUcj$ˆub†jæj1j†jÉjìj)r@}rA(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjâj‰júG¿åUUUUUUjûj(jýUuj$ˆub†jÚj.jù†jgjj†jðj
j<†jÞj"j†jÒjàj†jájàjò†jìjìj:†jÊj"jò†jíjþj8†jïjj:†jÙjj@†jÕj3jù†jÛj"j†jÝj1j†jîj3j†jãjj>†jèjþj6†jëjj@†j×jìj>†jêj÷j8†jÑujûj
)rB}rC(j
jóh
jôjhvh|h®h<h=h~]rDK ah>G@§pubjýjj$ˆubj.†jSjÚj3†jMjåjþ†jRusbjô)rE(jö}rFh
jÖjø‰jãKh<UjùhöjúG¿ðjûh³jüKUYKjýj×jþj#jˆjKjUjKu}rGjj.sbjõe}rHbj]rIjÉaj}rJKK†rKUGC_84sh<j
jKu}rLbjß)rM(jáNjâNjã]rNjå)rO}rP(jèjéU1…RrQjëKjì‰jíKubajî}rRjðKsjñjò)rS(jô)rT(jö}rUh
Umu-rVjø‰jãKjKjùhöjúG¿ðjûh·jýUmu+rWUYKjüKjþj#j‰h<UjUjK
u}rXj}rY(j)rZ}r[(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)r\}r](j
jh
jjhvh|hßh<h=h~]r^K ah>G@$ubjˆjúGj}r_(j)r`}ra(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùj
)rb}rc(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG?åUUUUUUj}rd(j)re}rf(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj
)rg}rh(j
j9h
j:jhvh|hßh<h=h~]riKah>G@®záG®ubj‰júG?ðj}rj(j)rk}rl(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjbj‰júGjûjbjýjEj$ˆubj)rm}rn(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjbj‰júG?ðjûj
)ro}rp(j
jJh
jKjhvh|h®h<h=h~]rqK
ah>G?»ˆ¤~Ïêubjýj1j$ˆub†j°j)rr}rs(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjbj‰júGjûjbjýjQj$ˆubj)rt}ru(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjbj‰júG?ðjûj
)rv}rw(j
jVh
jWjhvh|h®h<h=h~]rxKah>G?@¾"$咗ubjýj-j$ˆub†jºj)ry}rz(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjbj‰júGjûjbjýj]j$ˆubj)r{}r|(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjbj‰júG?ðjûj
)r}}r~(j
jbh
jcjhvh|h®h<h=h~]rKah>G?ün—Oß;ubjýj)j$ˆub†j¯j)r€}r(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjbj‰júG?åUUUUUUj}r'(jej)rƒ}r"(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjbj‰júG¿ÕUUUUUUj}r…(j)r†}r‡(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùjgj‰júG¿ðjûj
)rˆ}r‰(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj€†j jZj)rŠ}r‹(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjbj‰júG¿ÕUUUUUUj}rŒ(j†j€†jøj†j`†j÷j†j)r}rŽ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)r}r(j
joh
jpjhvh|hßh<h=h~]r'Kah>G?ø"%q~jubj‰júG?åUUUUUUj}r'(jejƒ†j¼jZj€†j¾jejŠ†jÀjej)r"}r"(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjbj‰júG¿ÕUUUUUUj}r•(j†j€†j—jZjŠ†j‡j†j†j˜jZjƒ†jˆj†j`†j–ujûj
)r–}r—(j
j›h
jœjhvh|h®h<h=h~]r˜Kah>G@ÌÌÌÌÌÍubjýjj$ˆub†j¿jZj`†j½ujûj
)r™}rš(j
jÃh
jÄjhvh|h®h<h=h~]r›Kah>K¬ubjýjÅj$ˆub†jùjZjƒ†jõjZj"†jöujûj
)rœ}r(j
j h
j!jhvh|h®h<h=h~]ržKah>G?t¤Ò²¿ÛMubjýjj$ˆub†jƒj†j†j¡jZj"†jžj†j`†jŸujûj
)rŸ}r (j
jzh
j{jhvh|h®h<h=h~]r¡Kah>G?¹Û"Ðå`Bubjýjwj$ˆub†j¢jejŠ†j¦jej"†j¥jZj†j¤jZj`†j£ujûj
)r¢}r£(j
UMh
j©jhvh|h®h<h=h~]r¤Kah>G?dã¼ÓZ…‡ubjýjªj$ˆubj)r¥}r¦(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjbj‰júG?ÕUUUUUUjûj–jýUbj$ˆub†j»j€j)r§}r¨(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjbj‰júG?ÕUUUUUUjûjœjýUdj$ˆub†j«j`j§†j²jj)r©}rª(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjbj‰júG?ÕUUUUUUjûjŸjýUsj$ˆub†j|j€j©†j¬jj¥†jµj`j¥†j·jj§†j±j`j©†j¶ujûjˆjýj6j$ˆubjƒ†jŒjejŠ†jjej"†jjZj†jjZj€†jŽujûj
)r«}r¬(j
j"h
j"jhvh|h®h<h=h~]r­Kah>G?ôQë…¸Rubjýj•j$ˆubj)r®}r¯(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjbj‰júG¿åUUUUUUjûj«jýUcj$ˆub†jêjŠj¥†jáj)r°}r±(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjbj‰júG¿ðjjYjûjojýjLj$ˆubjm†jÛjƒj§†jçj`j)r²}r³(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjbj‰júG¿åUUUUUUjûj¢jýUuj$ˆub†jÚj"j§†jÒj"j©†jíj°jt†jØjƒj©†jÖj)r´}rµ(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjbj‰júG¿ðj}r¶(j†jr†jRjZj°†jMjZj)r·}r¸(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjbj‰júG¿ðj}r¹(jZj´†jYjZj°†j_j†jy†j^ujûj}jýjdj$ˆub†jSujûjvjýjXj$ˆubjm†jàj"j¥†jÝjrj)rº}r»(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjbj‰júG€jûjbjýj\j$ˆub†jëj€j)r¼}r½(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjj‰júG¿åUUUUUUjûj™jýUtj$ˆub†jÙjkj)r¾}r¿(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjbj‰júG€jûjbjýjDj$ˆub†jâjrj¾†jjj·jm†jgj`j¼†jÊjj²†j×jkjº†jÍjj®†jèj´j{†jÉjkj)rÀ}rÁ(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjbj‰júG€jûjbjýjPj$ˆub†jÑjŠj©†jìjrjÀ†jïj·jt†jéjj¼†jÈj€j®†jæjŠj§†j&j°j{†jãj´jt†jîj€j²†jÕjyj¾†jÞjyjÀ†jÐjƒj¥†jðj·j{†jÜjyjº†jßujûj
)rÂ}rÃ(j
jóh
jôjhvh|h®h<h=h~]rÄK ah>G@§pubjýjj$ˆubj´†j3j†jk†jFjZj·†jGusbjô)rÅ(jö}rÆh
jVjø‰jãKh<UjùhöjúG¿ðjûh·jüKUYKjýjWjþj#jˆjKjUjK
u}rÇjj2sbjõe}rÈbj]rÉjÉaj}rÊKK†rËUGC_85sh<j
jK	u}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏ}rÐ(jèjéU1…RrÑjëKjì‰jíKubajî}rÒjðKsjñjò)rÓ(jô)rÔ(jö}rÕh
Uta-rÖjø‰jãKjKjùhöjúG¿ðjûh»jýUta+r×UYKjüKjþj#j‰h<UjUjKu}rØj}rÙ(j)rÚ}rÛ(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)rÜ}rÝ(j
jh
jjhvh|hßh<h=h~]rÞK ah>G@$ubjˆjúGj}rß(j)rà}rá(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùj
)râ}rã(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júGjûjâjýj]j$ˆubj)rä}rå(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjâj‰júG€jûjâjýjDj$ˆub†jÞj)ræ}rç(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjâj‰júG¿ÕUUUUUUj}rè(j)ré}rê(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùj
)rë}rì(j
j9h
j:jhvh|hßh<h=h~]ríKah>G@®záG®ubj‰júG¿ðjûj
)rî}rï(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj)rð}rñ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rò}ró(j
joh
jpjhvh|hßh<h=h~]rôKah>G?ø"%q~jubj‰júG?åUUUUUUj}rõ(j)rö}r÷(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùjëj‰júG?ðj}rø(jðj)rù}rú(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)rû}rü(j
jzh
j{jhvh|h®h<h=h~]rýKah>G?¹Û"Ðå`BubjýUsj$ˆub†j|j)rþ}rÿ(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjâj‰júG?åUUUUUUj}r(jöj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjâj‰júG¿ÕUUUUUUj}r(jéjð†j¡jÚj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjâj‰júG¿ÕUUUUUUj}r(jéjð†jùjéjþ†j÷jÚj†jõjéj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjâj‰júG?åUUUUUUj}r	(jöj†j¢jöjæ†j¥jÚjð†j¤jöj†j¦jÚjþ†j£ujûj
)r
}r(j
UMh
j©jhvh|h®h<h=h~]rKah>G?dã¼ÓZ…‡ubjýjªj$ˆub†jøjÚjæ†jöujûj
)r
}r(j
j h
j!jhvh|h®h<h=h~]rKah>G?t¤Ò²¿ÛMubjýjj$ˆub†jƒjÚjæ†jžjéj†j jéjþ†jŸujûjûjýjwj$ˆub†jŒjöjæ†jjÚj†jŽjöj†jjÚjð†jujûj
)r}r(j
j"h
j"jhvh|h®h<h=h~]rKah>G?ôQë…¸Rubjýj•j$ˆubjù†j¶j)r}r(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjâj‰júGjûjâjýjEj$ˆubj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjâj‰júG?ðjûj
)r}r(j
jJh
jKjhvh|h®h<h=h~]rK
ah>G?»ˆ¤~Ïêubjýj1j$ˆub†j°jþj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjâj‰júG?ÕUUUUUUjûj
jýUdj$ˆub†j²j)r}r(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjâj‰júGjûjâjýjQj$ˆubj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjâj‰júG?ðjûj
)r }r!(j
jVh
jWjhvh|h®h<h=h~]r"Kah>G?@¾"$咗ubjýj-j$ˆub†jºjj)r#}r$(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)r%}r&(j
j›h
jœjhvh|h®h<h=h~]r'Kah>G@ÌÌÌÌÌÍubjýUbj$ˆub†j»jàj)r(}r)(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjâj‰júG?ðjûj
)r*}r+(j
jbh
jcjhvh|h®h<h=h~]r,Kah>G?ün—Oß;ubjýj)j$ˆub†j¯jþj#†j·jjù†j¬jðj#†jµjðj†j±jj†j«ujûjîjýj6j$ˆubj†j¼jöjæ†j¿jÚj†j¾jöj†jÀjÚjþ†j½ujûj
)r-}r.(j
jÃh
jÄjhvh|h®h<h=h~]r/Kah>K¬ubjýjÅj$ˆub†j˜jÚj†j‡jÚj†jˆjéj†j—jéjþ†j–ujûj%jýjj$ˆubjù†jíjj)r0}r1(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjâj‰júG¿åUUUUUUjûjjýUcj$ˆub†jæj)r2}r3(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjâj‰júG¿ðj}r4(jÚj)r5}r6(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjâj‰júG¿ðj}r7(jéj†jFjÚj2†j3jÚj)r8}r9(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjâj‰júG¿ðjjÙjûj*jýjdj$ˆub†jGujûjjýjLj$ˆub†jMjéj†jRjÚj8†jSujûj jýjXj$ˆubj(†jÉj8j†jéjj)r:}r;(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjòj‰júG¿åUUUUUUjûj-jýUtj$ˆub†jÙjþj)r<}r=(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjâj‰júG¿åUUUUUUjûj
jýUuj$ˆub†jÚjj)r>}r?(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjâj‰júG€jûjâjýj\j$ˆub†jÍjjä†jjjðj:†jÈjj†j&jæj†jÒj8j†jgjj>†jëj5j†jÛjj#†jájjä†jâjj#†jðjþj0†jêjjù†jìj2j†jàjj)r@}rA(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjâj‰júG€jûjâjýjPj$ˆub†jÑjæj#†jÝjj@†jïjðj<†j×jàj@†jÐjj†jçj5j(†jãjj<†jÕjàj>†jßj8j(†jÜj5j†jØj2j†jîjðj0†jèjjù†jÖjþj:†jÊujûj
)rB}rC(j
jóh
jôjhvh|h®h<h=h~]rDK ah>G@§pubjýjj$ˆubj5†j_jÚj2†jYjéjà†j^usbjô)rE(jö}rFh
jÖjø‰jãKh<UjùhöjúG¿ðjûh»jüKUYKjýj×jþj#jˆjKjUjKu}rGjj*sbjõe}rHbj]rIjÉaj}rJKK†rKUGC_88sh<j
jK
u}rLbjß)rM(jáNjâNjã]rNjå)rOjNKK†RrPa}rQ(jèjéU1…RrRjëKjì‰jíKubajî}rSjðKsjñjò)rT(jô)rU(jö}rVh
Uujø‰jãKjKjùhöjúG?åUUUUUUjûh¿jýUu~rWUYKjüKjþj#j‰h<UjUjKu}rXj}rY(j)rZ}r[(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)r\}r](j
jh
jjhvh|hßh<h=h~]r^K ah>G@$ubjˆjúGj}r_(j)r`}ra(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùj
)rb}rc(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júGjûjbjýjEj$ˆubj)rd}re(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjbj‰júG€jûjbjýjPj$ˆub†jÑj)rf}rg(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjbj‰júG¿ðj}rh(j)ri}rj(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùj
)rk}rl(j
j9h
j:jhvh|hßh<h=h~]rmKah>G@®záG®ubj‰júG¿ðjûj
)rn}ro(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj`†jFjZj)rp}rq(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjbj‰júG¿ðj}rr(jZj)rs}rt(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjbj‰júG¿ðj}ru(jij)rv}rw(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjbj‰júGjûjbjýj]j$ˆub†j^jZjp†jYjZjf†j_ujûj
)rx}ry(j
jbh
jcjhvh|h®h<h=h~]rzKah>G?ün—Oß;ubjýjdj$ˆub†jSjZjf†jMjij)r{}r|(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjbj‰júGjûjbjýjQj$ˆub†jRujûj
)r}}r~(j
jVh
jWjhvh|h®h<h=h~]rKah>G?@¾"$咗ubjýjXj$ˆub†j3jZjs†jGujûj
)r€}r(j
jJh
jKjhvh|h®h<h=h~]r'K
ah>G?»ˆ¤~ÏêubjýjLj$ˆubj)rƒ}r"(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjbj‰júG?ðjûj€jýj1j$ˆub†jÛjpj)r…}r†(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjbj‰júG?ðjûjxjýj)j$ˆub†jÉj)r‡}rˆ(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjbj‰júG¿ÕUUUUUUj}r‰(jZj)rŠ}r‹(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjbj‰júG¿ÕUUUUUUj}rŒ(jZj‡†jõjij)r}rŽ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)r}r(j
joh
jpjhvh|hßh<h=h~]r'Kah>G?ø"%q~jubj‰júG?åUUUUUUj}r'(jZj)r"}r"(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjbj‰júG?åUUUUUUj}r•(jZj)r–}r—(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjbj‰júG?åUUUUUUjjYjûj
)r˜}r™(j
UMh
j©jhvh|h®h<h=h~]ršKah>G?dã¼ÓZ…‡ubjýjªj$ˆub†jŽj)r›}rœ(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùjkj‰júG?ðj}r(jvj…†j¯jj)rž}rŸ(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjbj‰júG?ÕUUUUUUjûj
)r }r¡(j
jzh
j{jhvh|h®h<h=h~]r¢Kah>G?¹Û"Ðå`BubjýUsj$ˆub†j|j`jƒ†j°j–j)r£}r¤(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjbj‰júG?ÕUUUUUUjûj
)r¥}r¦(j
j h
j!jhvh|h®h<h=h~]r§Kah>G?t¤Ò²¿ÛMubjýUdj$ˆub†j«j{j)r¨}r©(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjbj‰júG?ðjûj}jýj-j$ˆub†jºj"jž†j¶j"j)rª}r«(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjbj‰júG?ÕUUUUUUjûj
)r¬}r­(j
j›h
jœjhvh|h®h<h=h~]r®Kah>G@ÌÌÌÌÌÍubjýUbj$ˆub†j·j–jž†j¬jj£†j±j–jª†j»jjª†jµj"j£†j²ujûjnjýj6j$ˆubj)r¯}r°(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjbj‰júG¿ÕUUUUUUj}r±(jZjŠ†j‡jij†j˜jij"†j–jij–†j—jZj‡†jˆujûj¬jýjj$ˆub†jj›jŠ†jj›j‡†jŒjZj†jujûj
)r²}r³(j
j"h
j"jhvh|h®h<h=h~]r´Kah>G?ôQë…¸Rubjýj•j$ˆub†j½j›j¯†j¿j›jŠ†jÀj›j‡†j¼jZj–†j¾ujûj
)rµ}r¶(j
jÃh
jÄjhvh|h®h<h=h~]r·Kah>K¬ubjýjÅj$ˆub†jùjij"†j÷jij–†jøjZj¯†jöujûj¥jýjj$ˆub†jƒjij†j¡jij"†jŸjij–†j jZj¯†jžujûj jýjwj$ˆubjª†jðj`j)r¸}r¹(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjbj‰júG€jûjbjýj\j$ˆub†jÍjfj…†jãjvj)rº}r»(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjbj‰júG€jûjbjýjDj$ˆub†jÞj{j¸†jëjŠjª†jáj–j)r¼}r½(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjj‰júG¿åUUUUUUjûjµjýUtj$ˆub†jÙj–j)r¾}r¿(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjbj‰júG¿åUUUUUUjûj²jýUcj$ˆub†jæj"j¼†jÊj{jº†jjj‡jž†jÖj‡j£†jçjsj¨†jéjvjd†jÐjj¼†jÈjsj…†jÜjvj¸†jßj¯jª†jÝj–j)rÀ}rÁ(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjbj‰júG¿åUUUUUUjûj˜jýUuj$ˆub†jÕjjÀ†j×j`jº†jâjsjƒ†jgjpjƒ†jàjpj¨†jîj{jd†jïj¯j£†jÒj"jÀ†jÚjj¾†jèjŠj£†j&j¯jž†jíjŠjž†jìjfj¨†jØj"j¾†jêujûj
)rÂ}rÃ(j
jóh
jôjhvh|h®h<h=h~]rÄK ah>G@§pubjýjj$ˆubj"†j£j›j¯†j¥j›jŠ†j¦j›j‡†j¢jZj†j¤usbjô)rÅ(jö}rÆh
Uujø‰jãKh<UjùhöjúG?åUUUUUUjûh¿jüKUYKjýjWjþj#jˆjKjUjKu}rÇjjsbjõe}rÈbj]rÉjÉaj}rÊKK†rËUGC_89sh<j
jKu}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏjNKK†RrÐa}rÑ(jèjéU1…RrÒjëKjì‰jíKubajî}rÓjðKsjñjò)rÔ(jô)rÕ(jö}rÖh
Ucjø‰jãKjKjùhöjúG?åUUUUUUjûhÃjýUc~r×UYKjüKjþj#j‰h<UjUjKu}rØj}rÙ(j)rÚ}rÛ(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj
)rÜ}rÝ(j
j9h
j:jhvh|hßh<h=h~]rÞKah>G@®záG®ubj‰júG?ðj}rß(j)rà}rá(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùj
)râ}rã(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júGjûjâjýj]j$ˆubj)rä}rå(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjâj‰júG?ðjûj
)ræ}rç(j
jbh
jcjhvh|h®h<h=h~]rèKah>G?ün—Oß;ubjýj)j$ˆub†j¯j)ré}rê(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjâj‰júGjûjâjýjQj$ˆubj)rë}rì(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjâj‰júG?ðjûj
)rí}rî(j
jVh
jWjhvh|h®h<h=h~]rïKah>G?@¾"$咗ubjýj-j$ˆub†jºj)rð}rñ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rò}ró(j
joh
jpjhvh|hßh<h=h~]rôKah>G?ø"%q~jubj‰júG?åUUUUUUj}rõ(jÚj)rö}r÷(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjâj‰júG¿ÕUUUUUUj}rø(j)rù}rú(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùjÜj‰júG¿ðjûj
)rû}rü(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubj)rý}rþ(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjâj‰júG?åUUUUUUjjÙjûj
)rÿ}r(j
j"h
j"jhvh|h®h<h=h~]rKah>G?ôQë…¸Rubjýj•j$ˆub†j÷j)r}r(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)r}r(j
jh
jjhvh|hßh<h=h~]rK ah>G@$ubjˆjúGj}r(j)r}r	(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjâj‰júG¿ðj}r
(jj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjâj‰júG¿ðj}r
(jj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjâj‰júG¿ðj}r(jj†j3jùj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjâj‰júGjûjâjýjEj$ˆub†jFjj†jGujûj
)r}r(j
jJh
jKjhvh|h®h<h=h~]rK
ah>G?»ˆ¤~ÏêubjýjLj$ˆub†jMjj†jSjùjé†jRujûjíjýjXj$ˆub†jYjùjà†j^jj†j_ujûjæjýjdj$ˆubjä†jÜjöj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)r}r(j
j›h
jœjhvh|h®h<h=h~]rKah>G@ÌÌÌÌÌÍubjýUbj$ˆub†jájj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjâj‰júG?ðjûjjýj1j$ˆub†jÛj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjâj‰júG¿ÕUUUUUUj}r(jùjý†j–jjö†j‡jùjð†j˜jùj)r }r!(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjâj‰júG?åUUUUUUj}r"(jÚjö†j¦jÚj†j¥jjð†j¤jÚj)r#}r$(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjâj‰júG¿ÕUUUUUUj}r%(jùjý†jŸjjö†jƒjùjð†j¡jùj †j jj†jžujûj
)r&}r'(j
jzh
j{jhvh|h®h<h=h~]r(Kah>G?¹Û"Ðå`Bubjýjwj$ˆub†j¢jjý†j£ujûj
)r)}r*(j
UMh
j©jhvh|h®h<h=h~]r+Kah>G?dã¼ÓZ…‡ubjýjªj$ˆub†j—jj#†jˆujûjjýjj$ˆubj)r,}r-(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjâj‰júG?ÕUUUUUUjûj
)r.}r/(j
j h
j!jhvh|h®h<h=h~]r0Kah>G?t¤Ò²¿ÛMubjýUdj$ˆub†jÒjöj,†j&jàj)r1}r2(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjâj‰júG€jûjâjýj\j$ˆub†jßjðj)r3}r4(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjâj‰júG¿åUUUUUUjûj)jýUuj$ˆub†j×jj)r5}r6(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjâj‰júG€jûjâjýjDj$ˆub†jâjj†jÝj#j,†jçj j)r7}r8(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjòj‰júG¿åUUUUUUjûj
)r9}r:(j
jÃh
jÄjhvh|h®h<h=h~]r;Kah>K¬ubjýUtj$ˆub†jÙjjä†jÉjýj7†jÊj j)r<}r=(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjâj‰júG¿åUUUUUUjûjÿjýUcj$ˆub†jæjj†jgj#j)r>}r?(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjâj‰júG?ÕUUUUUUjûj&jýUsj$ˆub†jÖjjë†jØj#j†jðjj)r@}rA(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjâj‰júG€jûjâjýjPj$ˆub†jÑjéj1†jëj j3†jÕjýj3†jÚjðj<†jèjàj@†jÐjjë†jîjàj5†jÞjj>†jíjöj>†jìjj1†jÍjéj5†jjjðj7†jÈjjä†jãjéj@†jïjjë†jéjj†jàjýj<†jêujûj
)rB}rC(j
jóh
jôjhvh|h®h<h=h~]rDK ah>G@§pubjýjj$ˆubj#†jõjùjð†jùjùj †jøjj†jöujûj.jýjj$ˆub†jÀjÚj†j¿jj †j¾jÚj#†j¼jjý†j½ujûj9jýjÅj$ˆubj>†j|jðj†jµjj†j°j j>†j¬jýj,†j²jýj†j·j j,†j«j j†j»jðj,†j±jýj>†j¶ujûjûjýj6j$ˆubjö†jjÚj†jjj †jŽjÚj#†jŒjjð†jusbjô)rE(jö}rFh
Ucjø‰jãKh<UjùhöjúG?åUUUUUUjûhÃjüKUYKjýj×jþj#jˆjKjUjKu}rGjj‹sbjõe}rHbj]rIjÉaj}rJKK†rKUGC_82sh<j
jKu}rLbjß)rM(jáNjâNjã]rNjå)rOjNKK†RrPa}rQ(jèjéU1…RrRjëKjì‰jíKubajî}rSjðKsjñjò)rT(jô)rU(jö}rVh
Utjø‰jãKjKjùhèjúG?åUUUUUUjûhÇjýUt~rWUYKjüKjþj#j‰h<UjUjKu}rXj}rY(j)rZ}r[(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)r\}r](j
jh
jjhvh|hßh<h=h~]r^K ah>G@$ubjˆjúGj}r_(j)r`}ra(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùj
)rb}rc(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG?åUUUUUUj}rd(j)re}rf(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj
)rg}rh(j
j9h
j:jhvh|hßh<h=h~]riKah>G@®záG®ubj‰júG?ðj}rj(j)rk}rl(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjbj‰júG?åUUUUUUj}rm(jZj`†j£jej)rn}ro(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùjbj‰júG¿ÕUUUUUUj}rp(j)rq}rr(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùjgj‰júG¿ðjûj
)rs}rt(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj@j$ˆubjk†j—jZj)ru}rv(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjbj‰júG¿ÕUUUUUUj}rw(jqjk†jøjZjn†jöjqj)rx}ry(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rz}r{(j
joh
jpjhvh|hßh<h=h~]r|Kah>G?ø"%q~jubj‰júG?åUUUUUUjjYjûj
)r}}r~(j
jÃh
jÄjhvh|h®h<h=h~]rKah>K¬ubjýjÅj$ˆub†jùjZj)r€}r(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjbj‰júG¿ÕUUUUUUj}r'(jqjk†j jZju†jƒjqjx†j¡jqj`†jŸjZjn†jžujûj
)rƒ}r"(j
jzh
j{jhvh|h®h<h=h~]r…Kah>G?¹Û"Ðå`Bubjýjwj$ˆub†jõjqj`†j÷ujûj
)r†}r‡(j
j h
j!jhvh|h®h<h=h~]rˆKah>G?t¤Ò²¿ÛMubjýjj$ˆub†j‡jqjx†j˜jZj€†jˆjqj`†j–ujûj
)r‰}rŠ(j
j›h
jœjhvh|h®h<h=h~]r‹Kah>G@ÌÌÌÌÌÍubjýjj$ˆub†j¥jeju†j¦jej€†j¢jZjx†j¤ujûj
)rŒ}r(j
UMh
j©jhvh|h®h<h=h~]rŽKah>G?dã¼ÓZ…‡ubjýjªj$ˆubj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjbj‰júG?ÕUUUUUUjûjƒjýUsj$ˆub†j¬jkj)r'}r'(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjbj‰júG?ÕUUUUUUjûj‰jýUbj$ˆub†j»j`j'†j·jxj'†jµjxj†j|jxj)r"}r"(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjbj‰júG?ÕUUUUUUjûj†jýUdj$ˆub†j±j)r•}r–(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjbj‰júGjûjbjýjQj$ˆubj)r—}r˜(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjbj‰júG?ðjûj
)r™}rš(j
jVh
jWjhvh|h®h<h=h~]r›Kah>G?@¾"$咗ubjýj-j$ˆub†jºj)rœ}r(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjbj‰júGjûjbjýj]j$ˆubj)rž}rŸ(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjbj‰júG?ðjûj
)r }r¡(j
jbh
jcjhvh|h®h<h=h~]r¢Kah>G?ün—Oß;ubjýj)j$ˆub†j¯j)r£}r¤(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjbj‰júGjûjbjýjEj$ˆubj)r¥}r¦(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjbj‰júG?ðjûj
)r§}r¨(j
jJh
jKjhvh|h®h<h=h~]r©K
ah>G?»ˆ¤~Ïêubjýj1j$ˆub†j°jkj"†j«j`j†j¶j`j"†j²ujûjsjýj6j$ˆubjn†jjZjk†jŽjej€†jŒjeju†jjZjx†jujûj
)rª}r«(j
j"h
j"jhvh|h®h<h=h~]r¬Kah>G?ôQë…¸Rubjýj•j$ˆubj)r­}r®(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjzj‰júG¿åUUUUUUjûj}jýUtj$ˆub†jÊjkj­†jÙj)r¯}r°(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjbj‰júG¿ðj}r±(jZj)r²}r³(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjbj‰júG¿ðj}r´(jqjœ†j^jZj¯†jYjZj)rµ}r¶(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjbj‰júG¿ðj}r·(jqj£†jFjZj¯†j3jZj²†jGujûj§jýjLj$ˆub†j_ujûj jýjdj$ˆub†jSjZjµ†jMjqj•†jRujûj™jýjXj$ˆubjž†jÉj£j)r¸}r¹(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjbj‰júG€jûjbjýjDj$ˆub†jâj`j)rº}r»(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjbj‰júG¿åUUUUUUjûjªjýUcj$ˆub†jêj¯j¥†jàjœj¸†jÞjkj)r¼}r½(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjbj‰júG¿åUUUUUUjûjŒjýUuj$ˆub†jÕjµj¥†jÛjuj†jìj€j'†jðj•j¸†jjj²j¥†jgjnj'†jÝj`j¼†jÚjuj'†jájkjº†jæj•j)r¾}r¿(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjbj‰júG€jûjbjýj\j$ˆub†jëjnj"†jÒj¯j—†jîj£j)rÀ}rÁ(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjbj‰júG€jûjbjýjPj$ˆub†jÑjxjº†jèjœj¾†jßjuj"†j&jµj—†jØj€j"†jçj²jž†jÜjœjÀ†jÐj²j—†jéjxj­†jÈjµjž†jãj£j¾†jÍjnj†jíj•jÀ†jïj€j†jÖjxj¼†j×ujûj
)rÂ}rÃ(j
jóh
jôjhvh|h®h<h=h~]rÄK ah>G@§pubjýjj$ˆubj`†j½jejn†j¿jeju†jÀjej€†j¼jZjk†j¾usbjô)rÅ(jö}rÆh
Utjø‰jãKh<UjùhèjúG?åUUUUUUjûhÇjüKUYKjýjWjþj#jˆjKjUjKu}rÇjjqsbjõe}rÈbj]rÉjÉaj}rÊKK†rËUGC_87sh<j
jK
u}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏ}rÐ(jèjéU1…RrÑjëKjì‰jíKubajî}rÒjðKsjñjò)rÓ(jô)rÔ(jö}rÕh
UajøˆjãKh<UjùhöjúGjûhöjüKUYKjýUajþjAjˆjKjKjKu}rÖj}sbjô)r×(jö}rØh
Uw+rÙjø‰jãKjKjùhäjúG?ðjûhBjýUw-rÚUYKjüKjþjAj‰h<UjUjKu}rÛj}rÜ(j)rÝ}rÞ(jKjãKj"‰UYKjüKjþj#jKj%jÅh
Utj
UtjKjùj
)rß}rà(j
joh
jpjhvh|hßh<h=h~]ráKah>G?ø"%q~jubj‰júG?åUUUUUUj}râ(j)rã}rä(jKjãKj"‰UYKjüKjþjAjKj%j6h
j@j
j@jKjùj
)rå}ræ(j
j9h
j:jhvh|hßh<h=h~]rçKah>G@®záG®ubj‰júG?ðjjÜjûj
)rè}ré(j
j=h
j>jjh|Nh<h=h~Nh>j?ubjýj6j$ˆubj)rê}rë(jKjãKj"‰UYKjüKjþj#jKj%jh
Ubj
UbjKjùj
)rì}rí(j
U0h
höjjh|Nh<h=h~Nh>hõubj‰júG¿ÕUUUUUUj}rî(j)rï}rð(jKjãKj"‰UYKjüKjþjAjKj%jh
jj
jjK jùj
)rñ}rò(j
jh
jjhvh|hßh<h=h~]róK ah>G@$ubjˆjúGj}rô(j)rõ}rö(jKjãKj"‰UYKjüKjþj#jKj%jªh
Uuj
UujKjùjìj‰júG?åUUUUUUj}r÷(jïj݆j¤jãj)rø}rù(jKjãKj"‰UYKjüKjþj#jKj%jh
Udj
UdjKjùjìj‰júG¿ÕUUUUUUj}rú(jïj)rû}rü(jKjãKj"‰UYKjüKjþj#jKj%jwh
Usj
UsjKjùjìj‰júG¿ÕUUUUUUj}rý(j)rþ}rÿ(jKjãKj"‰UYKjüKjþjAjKj%j@h
j6j
j6jJèÿÿÿjùjåj‰júG¿ðjûjèjýj@j$ˆubj݆j¡jþjõ†j jþj)r}r(jKjãKj"‰UYKjüKjþj#jKj%j•h
Ucj
UcjKjùjìj‰júG?åUUUUUUj}r(jïj݆jjãjø†jjãjû†jŒjãjê†jjïjõ†jŽujûj
)r}r(j
j"h
j"jhvh|h®h<h=h~]rKah>G?ôQë…¸Rubjýj•j$ˆub†jŸjïjø†jƒjïjê†jžujûj
)r}r(j
jzh
j{jhvh|h®h<h=h~]rKah>G?¹Û"Ðå`Bubjýjwj$ˆub†jõjþj݆jùjþjõ†jøjïjê†jöjþj†j÷ujûj
)r	}r
(j
j h
j!jhvh|h®h<h=h~]rKah>G?t¤Ò²¿ÛMubjýjj$ˆub†j¦jãjû†j¢jãjê†j¥jïj†j£ujûj
)r}r
(j
UMh
j©jhvh|h®h<h=h~]rKah>G?dã¼ÓZ…‡ubjýjªj$ˆubj)r}r(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uch
j•j
j•jJüÿÿÿjùjìj‰júG¿åUUUUUUjûjjýUcj$ˆub†jæj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jQh
jPj
jPjKjùjìj‰júGjûjìjýjQj$ˆubj)r}r(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jPh
jQj
jQjJôÿÿÿjùjìj‰júG€jûjìjýjPj$ˆub†jïj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jXh
j-j
j-jKjùjìj‰júG¿ðj}r(jþj†jRjïj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jLh
j1j
j1jK
jùjìj‰júG¿ðj}r(jïj)r}r(jKjãKj"‰UYKjüKjþj#jKj%jdh
j)j
j)jKjùjìj‰júG¿ðj}r(jïj†j_jïj†jYjþj)r}r(jKjãKj"‰UYKjüKjþj#jKj%j]h
j\j
j\jKjùjìj‰júGjûjìjýj]j$ˆub†j^ujûj
)r }r!(j
jbh
jcjhvh|h®h<h=h~]r"Kah>G?ün—Oß;ubjýjdj$ˆub†jGjïj†j3jþj)r#}r$(jKjãKj"‰UYKjüKjþj#jKj%jEh
jDj
jDjKjùjìj‰júGjûjìjýjEj$ˆub†jFujûj
)r%}r&(j
jJh
jKjhvh|h®h<h=h~]r'K
ah>G?»ˆ¤~ÏêubjýjLj$ˆub†jMjïj†jSujûj
)r(}r)(j
jVh
jWjhvh|h®h<h=h~]r*Kah>G?@¾"$咗ubjýjXj$ˆubj)r+}r,(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j-h
jXj
jXjJõÿÿÿjùjìj‰júG?ðjûj(jýj-j$ˆub†jîjj)r-}r.(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j)h
jdj
jdjJñÿÿÿjùjìj‰júG?ðjûj jýj)j$ˆub†jãj#j†jÑjêj)r/}r0(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ush
jwj
jwjJýÿÿÿjùjìj‰júG?ÕUUUUUUjûjjýUsj$ˆub†jíjøj)r1}r2(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Udh
jj
jjJÿÿÿÿjùjìj‰júG?ÕUUUUUUjûj	jýUdj$ˆub†j&jêj1†jÒjj)r3}r4(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uuh
jªj
jªjJþÿÿÿjùjìj‰júG¿åUUUUUUjûjjýUuj$ˆub†jÚjj-†jÉjÝj)r5}r6(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Uth
jÅj
jÅjJúÿÿÿjùjßj‰júG¿åUUUUUUjûj
)r7}r8(j
jÃh
jÄjhvh|h®h<h=h~]r9Kah>K¬ubjýUtj$ˆub†jÈj#j)r:}r;(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%jDh
jEj
jEjJòÿÿÿjùjìj‰júG€jûjìjýjDj$ˆub†jâjj)r<}r=(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j1h
jLj
jLjJóÿÿÿjùjìj‰júG?ðjûj%jýj1j$ˆub†jÛjj<†jgjj:†jÞjj)r>}r?(jKjãKj"‰UYKjüJÿÿÿÿjþj#jKj%j\h
j]j
j]jJðÿÿÿjùjìj‰júG€jûjìjýj\j$ˆub†jëjj<†jàjêj)r@}rA(jKjãJýÿÿÿj"‰UYKjüKjþj#jKj%Ubh
jj
jjJûÿÿÿjùjìj‰júG?ÕUUUUUUjûj
)rB}rC(j
j›h
jœjhvh|h®h<h=h~]rDKah>G@ÌÌÌÌÌÍubjýUbj$ˆub†jÝjj†jêjÝj†jèj#j>†jÍjûj1†jçjj-†jÜjûj@†jðjj:†jjjj+†jéjj5†jÊjøj/†jìjûj/†jÖjj†jÐjj+†jØjøj@†jájõj3†jÕjÝj3†j×jõj5†jÙjj>†jßujûj
)rE}rF(j
jóh
jôjhvh|h®h<h=h~]rGK ah>G@§pubjýjj$ˆubjû†jˆjþj݆j˜jþjõ†j—jïjø†j‡jþj†j–ujûjBjýjj$ˆub†j¿jïjõ†j¾jãjø†jÀjãjû†j¼jïj†j½ujûj7jýjÅj$ˆubj/†j|jj+†jºjj1†j²jj@†j·jõj@†j»jj-†j¯jõj1†j«jÝj1†j±jÝj@†jµjõj/†j¬j#j<†j°jj/†j¶usbjô)rH(jö}rIh
jÙjø‰jãKh<UjùhäjúG?ðjûhBjüKUYKjýjÚjþjAjˆjKjUjKu}rJjjtsbe}rKbj]rLj*aj}rMKK†rNUGC_4sh<j
jKu}rObjß)rP(jáNjâNjã]rQjå)rR}rS(jèjéU1…RrTjëKjì‰jíKubajî}rUjðKsjñjò)rV(j×jHjõjõe}rWbj]rXUVVSS1rYaj}rZKK†r[UGC_46sh<j
jKu}r\bjß)r](jáNjâNjã]r^jå)r_}r`(jèjéU1…RrajëKjì‰jíKubajî}rbjðKsjñjò)rc(j×jHjõe}rdbj]reUVVS1rfaj}rgKK†rhUGC_70sh<j
jKu}ribjß)rj(jáNjâNjã]rkjå)rl}rm(jèjéU1…RrnjëKjì‰jíKubajî}rojðKsjñjò)rp(jÔjÔj×jHe}rqbj]rrUVVVV2rsaj}rtKK†ruUGC_5sh<j
jKu}rvbjß)rw(jáNjâNjã]rxjå)ry}rz(jèjéU1…Rr{jëKjì‰jíKubajî}r|jðKsjñjò)r}(j×jHjô)r~(jö}rh
UzjøˆjãKh<UjùhàjúGjûh¯jüKUYKjýUzjþjAjˆjKjUjKu}r€jjÿsbe}rbj]r'j*aj}rƒKK†r"UGC_59sh<j
jKu}r…bjß)r†(jáNjâNjã]r‡jå)rˆ}r‰(jèjéU1…RrŠjëKjì‰jíKubajî}r‹jðKsjñjò)rŒ(j×j×jHjHe}rbj]rŽjsaj}rKK†rUGC_47sh<j
jKu}r'bjß)r'(jáNjâNjã]r"jå)r"}r•(jèjéU1…Rr–jëKjì‰jíKubajî}r—jðKsjñjò)r˜(jÔj×jHj~e}r™bj]ršUVVVV5r›aj}rœKK†rUGC_60sh<j
jKu}ržbjß)rŸ(jáNjâNjã]r jå)r¡}r¢(jèjéU1…Rr£jëKjì‰jíKubajî}r¤jðKsjñjò)r¥(j~j~jõjõe}r¦bj]r§jYaj}r¨KK†r©UGC_68sh<j
jKu}rªbjß)r«(jáNjâNjã]r¬jå)r­}r®(jèjéU1…Rr¯jëKjì‰jíKubajî}r°jðKsjñjò)r±(j~j~jõe}r²bj]r³jfaj}r´KK†rµUGC_71sh<j
jKu}r¶bjß)r·(jáNjâNjã]r¸jå)r¹}rº(jèjéU1…Rr»jëKjì‰jíKubajî}r¼jðKsjñjò)r½(j×jHj~j~e}r¾bj]r¿jsaj}rÀKK†rÁUGC_48sh<j
jKu}rÂbjß)rÃ(jáNjâNjã]rÄjå)rÅ}rÆ(jèjéU1…RrÇjëKjì‰jíKubajî}rÈjðKsjñjò)rÉ(jÔjEjÔe}rÊbj]rËUFFV1rÌaj}rÍKK†rÎUGC_3sh<j
jKu}rÏbjß)rÐ(jáNjâNjã]rÑjå)rÒ}rÓ(jèjéU1…RrÔjëKjì‰jíKubajîjÈjñjò)rÕ(jTjÅjÔe}rÖbj]r×jÌaj}rØKK†rÙUGC_3sh<j
jKu}rÚbjß)rÛ(jáNjâNjã]rÜjå)rÝ}rÞ(jèjéU1…RrßjëKjì‰jíKubajîjÈjñjò)rà(jÔjEjÔe}rábj]râjÌaj}rãKK†räUGC_3sh<j
jKu}råbjß)ræ(jáNjâNjã]rçjå)rèjNKK†Rréa}rê(jèjéU1…RrëjëKjì‰jíKubajî}rìjðKsjñjò)rí(jUjÅjÔe}rîbj]rïjÌaj}rðKK†rñUGC_2sh<j
jKu}ròbjß)ró(jáNjâNjã]rôjå)rõjNKK†Rröa}r÷(jèjéU1…RrøjëKjì‰jíKubajîjìjñjò)rù(jÕjEjÔe}rúbj]rûjÌaj}rüKK†rýUGC_2sh<j
jKu}rþbjß)rÿ(jáNjâNjã]r	jå)r	jNKK†Rr	a}r	(jèjéU1…Rr	jëKjì‰jíKubajîjìjñjò)r	(jUjÅjÔe}r	bj]r	jÌaj}r	KK†r		UGC_2sh<j
jKu}r
	bjß)r	(jáNjâNjã]r	jå)r
	jNKK†Rr	a}r	(jèjéU1…Rr	jëKjì‰jíKubajî}r	jðKsjñjò)r	(jTjÄjÔe}r	bj]r	jÌaj}r	KK†r	UGC_1sh<j
jKu}r	bjß)r	(jáNjâNjã]r	jå)r	jNKK†Rr	a}r	(jèjéU1…Rr	jëKjì‰jíKubajîj	jñjò)r	(jÕjEjÔe}r	bj]r 	jÌaj}r!	KK†r"	UGC_1sh<j
jKu}r#	bjß)r$	(jáNjâNjã]r%	jå)r&	jNKK†Rr'	a}r(	(jèjéU1…Rr)	jëKjì‰jíKubajîj	jñjò)r*	(jUjÅjÔe}r+	bj]r,	jÌaj}r-	KK†r.	UGC_1sh<j
jK u}r/	bjß)r0	(jáNjâNjã]r1	jå)r2	jNKKK‡Rr3	a}r4	(jèjéU1…Rr5	jëKjì‰jíKubajî}r6	j"Ksjñjò)r7	(jUjÅj$e}r8	bj]r9	jÌaj}r:	KK†r;	UGC_7sh<j
jK!u}r<	bjß)r=	(jáNjâNjã]r>	jå)r?	jNKKK‡Rr@	a}rA	(jèjéU1…RrB	jëKjì‰jíKubajîj6	jñjò)rC	(jÕjEj$e}rD	bj]rE	jÌaj}rF	KK†rG	UGC_7sh<j
jK"u}rH	bjß)rI	(jáNjâNjã]rJ	jå)rK	jNKKK‡RrL	a}rM	(jèjéU1…RrN	jëKjì‰jíKubajîj6	jñjò)rO	(jUjÅj$e}rP	bj]rQ	jÌaj}rR	KK†rS	UGC_7sh<j
jK#u}rT	bjß)rU	(jáNjâNjã]rV	jå)rW	jNKKK‡RrX	a}rY	(jèjéU1…RrZ	jëKjì‰jíKubajîj6	jñjò)r[	(jTjÄj$e}r\	bj]r]	jÌaj}r^	KK†r_	UGC_7sh<j
jK$u}r`	bjß)ra	(jáNjâNjã]rb	jå)rc	jNKKK‡Rrd	a}re	(jèjéU1…Rrf	jëKjì‰jíKubajîj6	jñjò)rg	(jÕjEj$e}rh	bj]ri	jÌaj}rj	KK†rk	UGC_7sh<j
jK%u}rl	bjß)rm	(jáNjâNjã]rn	jå)ro	jNKKK‡Rrp	a}rq	(jèjéU1…Rrr	jëKjì‰jíKubajîj6	jñjò)rs	(jUjÅj$e}rt	bj]ru	jÌaj}rv	KK†rw	UGC_7sh<j
jK&u}rx	bjß)ry	(jáNjâNjã]rz	jå)r{	jNKK†Rr|	a}r}	(jèjéU1…Rr~	jëKjì‰jíKubajî}r	jðKsjñjò)r€	(jTjÅj×e}r	bj]r'	UFFV2rƒ	aj}r"	KK†r…	UGC_50sh<j
jK'u}r†	bjß)r‡	(jáNjâNjã]rˆ	jå)r‰	jNKK†RrŠ	a}r‹	(jèjéU1…RrŒ	jëKjì‰jíKubajî}r	jðKsjñjò)rŽ	(jÕjÅj×e}r	bj]r	jƒ	aj}r'	KK†r'	UGC_51sh<j
jK(u}r"	bjß)r"	(jáNjâNjã]r•	jå)r–	jNKK†Rr—	a}r˜	(jèjéU1…Rr™	jëKjì‰jíKubajî}rš	jðKsjñjò)r›	(jUjÅj×e}rœ	bj]r	jƒ	aj}rž	KK†rŸ	UGC_52sh<j
jK)u}r 	bjß)r¡	(jáNjâNjã]r¢	jå)r£	jNKK†Rr¤	a}r¥	(jèjéU1…Rr¦	jëKjì‰jíKubajî}r§	jðKsjñjò)r¨	(jTjEj×e}r©	bj]rª	jƒ	aj}r«	KK†r¬	UGC_53sh<j
jK*u}r­	bjß)r®	(jáNjâNjã]r¯	jå)r°	jNKK†Rr±	a}r²	(jèjéU1…Rr³	jëKjì‰jíKubajî}r´	jðKsjñjò)rµ	(jÕjEj×e}r¶	bj]r·	jƒ	aj}r¸	KK†r¹	UGC_54sh<j
jK+u}rº	bjß)r»	(jáNjâNjã]r¼	jå)r½	jNKK†Rr¾	a}r¿	(jèjéU1…RrÀ	jëKjì‰jíKubajî}rÁ	jðKsjñjò)rÂ	(jUjEj×e}rÃ	bj]rÄ	jƒ	aj}rÅ	KK†rÆ	UGC_55sh<j
jK,u}rÇ	bjß)rÈ	(jáNjâNjã]rÉ	jå)rÊ	jNKK†RrË	a}rÌ	(jèjéU1…RrÍ	jëKjì‰jíKubajî}rÎ	jðKsjñjò)rÏ	(jTjÅj×e}rÐ	bj]rÑ	jƒ	aj}rÒ	KK†rÓ	UGC_56sh<j
jK-u}rÔ	bjß)rÕ	(jáNjâNjã]rÖ	jå)r×	jNKK†RrØ	a}rÙ	(jèjéU1…RrÚ	jëKjì‰jíKubajî}rÛ	jðKsjñjò)rÜ	(jÕjÅj×e}rÝ	bj]rÞ	jƒ	aj}rß	KK†rà	UGC_57sh<j
jK.u}rá	bjß)râ	(jáNjâNjã]rã	jå)rä	jNKK†Rrå	a}ræ	(jèjéU1…Rrç	jëKjì‰jíKubajî}rè	jðKsjñjò)ré	(jUjÅj×e}rê	bj]rë	jƒ	aj}rì	KK†rí	UGC_58sh<j
jK/u}rî	bjß)rï	(jáNjâNjã]rð	jå)rñ	jNKK†Rrò	a}ró	(jèjéU1…Rrô	jëKjì‰jíKubajî}rõ	jðKsjñjò)rö	(jUjÄjHe}r÷	bj]rø	jƒ	aj}rù	KK†rú	UGC_90sh<j
jK0u}rû	bjß)rü	(jáNjâNjã]rý	jå)rþ	jNKK†Rrÿ	a}r
(jèjéU1…Rr
jëKjì‰jíKubajî}r
jðKsjñjò)r
(jÕjÄjHe}r
bj]r
jƒ	aj}r
KK†r
UGC_93sh<j
jK1u}r
bjß)r	
(jáNjâNjã]r

jå)r
jNKK†Rr
a}r
(jèjéU1…Rr
jëKjì‰jíKubajî}r
jðKsjñjò)r
(jUjÄjHe}r
bj]r
jƒ	aj}r
KK†r
UGC_96sh<j
jK2u}r
bjß)r
(jáNjâNjã]r
jå)r
jNKK†Rr
a}r
(jèjéU1…Rr
jëKjì‰jíKubajî}r
jðKsjñjò)r
(jUjEjHe}r
bj]r
jƒ	aj}r 
KK†r!
UGC_91sh<j
jK3u}r"
bjß)r#
(jáNjâNjã]r$
jå)r%
jNKK†Rr&
a}r'
(jèjéU1…Rr(
jëKjì‰jíKubajî}r)
jðKsjñjò)r*
(jÕjEjHe}r+
bj]r,
jƒ	aj}r-
KK†r.
UGC_94sh<j
jK4u}r/
bjß)r0
(jáNjâNjã]r1
jå)r2
jNKK†Rr3
a}r4
(jèjéU1…Rr5
jëKjì‰jíKubajî}r6
jðKsjñjò)r7
(jUjEjHe}r8
bj]r9
jƒ	aj}r:
KK†r;
UGC_97sh<j
jK5u}r<
bjß)r=
(jáNjâNjã]r>
jå)r?
jNKK†Rr@
a}rA
(jèjéU1…RrB
jëKjì‰jíKubajî}rC
jðKsjñjò)rD
(jUjÅjHe}rE
bj]rF
jƒ	aj}rG
KK†rH
UGC_92sh<j
jK6u}rI
bjß)rJ
(jáNjâNjã]rK
jå)rL
jNKK†RrM
a}rN
(jèjéU1…RrO
jëKjì‰jíKubajî}rP
jðKsjñjò)rQ
(jÕjÅjHe}rR
bj]rS
jƒ	aj}rT
KK†rU
UGC_95sh<j
jK7u}rV
bjß)rW
(jáNjâNjã]rX
jå)rY
jNKK†RrZ
a}r[
(jèjéU1…Rr\
jëKjì‰jíKubajî}r]
jðKsjñjò)r^
(jUjÅjHe}r_
bj]r`
jƒ	aj}ra
KK†rb
UGC_98sh<j
jK8u}rc
bjß)rd
(jáNjâNjã]re
jå)rf
}rg
(jèjéU1…Rrh
jëKjì‰jíKubajî}ri
jðKsjñjò)rj
(jÔjô)rk
(jö}rl
h
Uverm
jø‰jãKh<UjùhöjúGjûhöjüKUYKjýUve~rn
jþj#jˆjKjUjKu}ro
j}sbj×e}rp
bj]rq
jƒ	aj}rr
KK†rs
UGC_49sh<j
jK9u}rt
bjß)ru
(jáNjâNjã]rv
jå)rw
}rx
(jèjéU1…Rry
jëKjì‰jíKubajîji
jñjò)rz
(jTjô)r{
(jö}r|
h
Uvmr}
jø‰jãKh<UjùhöjúGjûhöjüKUYKjýUvm~r~
jþj#jˆjKjUjKu}r
j}sbj×e}r€
bj]r
jƒ	aj}r'
KK†rƒ
UGC_49sh<j
jK:u}r"
bjß)r…
(jáNjâNjã]r†
jå)r‡
}rˆ
(jèjéU1…Rr‰
jëKjì‰jíKubajîji
jñjò)rŠ
(jÔjô)r‹
(jö}rŒ
h
Uvtr
jø‰jãKh<UjùhöjúGjûhöjüKUYKjýUvt~rŽ
jþj#jˆjKjUjKu}r
j}sbj×e}r
bj]r'
jƒ	aj}r'
KK†r"
UGC_49sh<j
jK;u}r"
bjß)r•
(jáNjâNjã]r–
jå)r—
}r˜
(jèjéU1…Rr™
jëKjì‰jíKubajîji
jñjò)rš
(jô)r›
(jö}rœ
h
jm
jø‰jãKjKjùhöjúGjûhöjýjn
UYKjüKjþj#j‰h<UjUjKu}r
j}sbjEjHe}rž
bj]rŸ
jƒ	aj}r 
KK†r¡
UGC_49sh<j
jK<u}r¢
bjß)r£
(jáNjâNjã]r¤
jå)r¥
}r¦
(jèjéU1…Rr§
jëKjì‰jíKubajîji
jñjò)r¨
(jô)r©
(jö}rª
h
j}
jø‰jãKjKjùhöjúGjûhöjýj~
UYKjüKjþj#j‰h<UjUjKu}r«
j}sbjÅjHe}r¬
bj]r­
jƒ	aj}r®
KK†r¯
UGC_49sh<j
jK=u}r°
bjß)r±
(jáNjâNjã]r²
jå)r³
}r´
(jèjéU1…Rrµ
jëKjì‰jíKubajîji
jñjò)r¶
(jô)r·
(jö}r¸
h
j
jø‰jãKjKjùhöjúGjûhöjýjŽ
UYKjüKjþj#j‰h<UjUjKu}r¹
j}sbjEjHe}rº
bj]r»
jƒ	aj}r¼
KK†r½
UGC_49sh<j
jK>u}r¾
bjß)r¿
(jáNjâNjã]rÀ
jå)rÁ
jNKK†RrÂ
a}rÃ
(jèjéU1…RrÄ
jëKjì‰jíKubajî}rÅ
jðKsjñjò)rÆ
(jUjÅj~e}rÇ
bj]rÈ
(jƒ	UFFV3rÉ
ej}rÊ
(KK†rË
UGC_62KK†rÌ
UGC_65uh<j
jK?u}rÍ
bjß)rÎ
(jáNjâNjã]rÏ
jå)rÐ
jNKK†RrÑ
a}rÒ
(jèjéU1…RrÓ
jëKjì‰jíKubajîjÅ
jñjò)rÔ
(jÕjEj~e}rÕ
bj]rÖ
(jƒ	jÉ
ej}r×
(KK†rØ
UGC_62KK†rÙ
UGC_65uh<j
jK@u}rÚ
bjß)rÛ
(jáNjâNjã]rÜ
jå)rÝ
jNKK†RrÞ
a}rß
(jèjéU1…Rrà
jëKjì‰jíKubajîjÅ
jñjò)rá
(jUjÅj~e}râ
bj]rã
(jƒ	jÉ
ej}rä
(KK†rå
UGC_62KK†ræ
UGC_65uh<j
jKAu}rç
bjß)rè
(jáNjâNjã]ré
jå)rê
jNKK†Rrë
a}rì
(jèjéU1…Rrí
jëKjì‰jíKubajî}rî
jðKsjñjò)rï
(jTjÄj~e}rð
bj]rñ
(jƒ	jÉ
ej}rò
(KK†ró
UGC_61KK†rô
UGC_64uh<j
jKBu}rõ
bjß)rö
(jáNjâNjã]r÷
jå)rø
jNKK†Rrù
a}rú
(jèjéU1…Rrû
jëKjì‰jíKubajîjî
jñjò)rü
(jÕjEj~e}rý
bj]rþ
(jƒ	jÉ
ej}rÿ
(KK†rUGC_61KK†rUGC_64uh<j
jKCu}rbjß)r(jáNjâNjã]rjå)rjNKK†Rra}r(jèjéU1…RrjëKjì‰jíKubajîjî
jñjò)r	(jUjÅj~e}r
bj]r(jƒ	jÉ
ej}r(KK†r
UGC_61KK†rUGC_64uh<j
jKDu}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(j›
jk
j~e}rbj]rjƒ	aj}rKK†rUGC_67sh<j
jKEu}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…Rr jëKjì‰jíKubajîjjñjò)r!(j©
j{
j~e}r"bj]r#jƒ	aj}r$KK†r%UGC_67sh<j
jKFu}r&bjß)r'(jáNjâNjã]r(jå)r)}r*(jèjéU1…Rr+jëKjì‰jíKubajîjjñjò)r,(j·
j‹
j~e}r-bj]r.jƒ	aj}r/KK†r0UGC_67sh<j
jKGu}r1bjß)r2(jáNjâNjã]r3jå)r4}r5(jèjéU1…Rr6jëKjì‰jíKubajî}r7jðKsjñjò)r8(jÔjEj~e}r9bj]r:(jƒ	jÉ
ej}r;(KK†r<UGC_63KK†r=UGC_66uh<j
jKHu}r>bjß)r?(jáNjâNjã]r@jå)rA}rB(jèjéU1…RrCjëKjì‰jíKubajîj7jñjò)rD(jTjÅj~e}rEbj]rF(jƒ	jÉ
ej}rG(KK†rHUGC_63KK†rIUGC_66uh<j
jKIu}rJbjß)rK(jáNjâNjã]rLjå)rM}rN(jèjéU1…RrOjëKjì‰jíKubajîj7jñjò)rP(jÔjEj~e}rQbj]rR(jƒ	jÉ
ej}rS(KK†rTUGC_63KK†rUUGC_66uh<j
jKJu}rVbjß)rW(jáNjâNjã]rXjå)rY}rZ(jèjéU1…Rr[jëKjì‰jíKubajî}r\UNPr]Ksjñjò)r^(jÔjEjô)r_(jö}r`h
UzprajøˆjãKh<UjùhðjúGjûhÛjüKUYKjýUzprbjþjAjˆjKjUjK u}rcjjsbe}rdbj]rejÌaj}rfKK†rgUGC_37sh<j
jKKu}rhbjß)ri(jáNjâNjã]rjjå)rk}rl(jèjéU1…RrmjëKjì‰jíKubajî}rnj]Ksjñjò)ro(jTjEj_e}rpbj]rqjÌaj}rrKK†rsUGC_38sh<j
jKLu}rtbjß)ru(jáNjâNjã]rvjå)rw}rx(jèjéU1…RryjëKjì‰jíKubajî}rzj]Ksjñjò)r{(jÔjEj_e}r|bj]r}jÌaj}r~KK†rUGC_39sh<j
jKMu}r€bjß)r(jáNjâNjã]r'jå)rƒ}r"(jèjéU1…Rr…jëKjì‰jíKubajî}r†j]Ksjñjò)r‡(jÔjÅj_e}rˆbj]r‰jÌaj}rŠKK†r‹UGC_40sh<j
jKNu}rŒbjß)r(jáNjâNjã]rŽjå)r}r(jèjéU1…Rr'jëKjì‰jíKubajî}r'j]Ksjñjò)r"(jTjÅj_e}r"bj]r•jÌaj}r–KK†r—UGC_41sh<j
jKOu}r˜bjß)r™(jáNjâNjã]ršjå)r›}rœ(jèjéU1…RrjëKjì‰jíKubajî}ržj]Ksjñjò)rŸ(jÔjÅj_e}r bj]r¡jÌaj}r¢KK†r£UGC_42sh<j
jKPu}r¤bjß)r¥(jáNjâNjã]r¦jå)r§}r¨(jèjéU1…Rr©jëKjì‰jíKubajî}rªj]Ksjñjò)r«(jÔjEj_e}r¬bj]r­jÌaj}r®KK†r¯UGC_43sh<j
jKQu}r°bjß)r±(jáNjâNjã]r²jå)r³}r´(jèjéU1…RrµjëKjì‰jíKubajî}r¶j]Ksjñjò)r·(jTjEj_e}r¸bj]r¹jÌaj}rºKK†r»UGC_44sh<j
jKRu}r¼bjß)r½(jáNjâNjã]r¾jå)r¿}rÀ(jèjéU1…RrÁjëKjì‰jíKubajî}rÂj]Ksjñjò)rÃ(jÔjEj_e}rÄbj]rÅjÌaj}rÆKK†rÇUGC_45sh<j
jKSu}rÈbjß)rÉ(jáNjâNjã]rÊjå)rËjNKK†RrÌa}rÍ(jèjéU1…RrÎjëKjì‰jíKubajî}rÏj]Ksjñjò)rÐ(jTjÄj_e}rÑbj]rÒ(jƒ	jÉ
ej}rÓ(KK†rÔUGC_72KK†rÕUGC_9uh<j
jKTu}rÖbjß)r×(jáNjâNjã]rØjå)rÙjNKK†RrÚa}rÛ(jèjéU1…RrÜjëKjì‰jíKubajî}rÝj]Ksjñjò)rÞ(jÕjÄj_e}rßbj]rà(jƒ	jÉ
ej}rá(KK†râUGC_73KK†rãUGC_10uh<j
jKUu}räbjß)rå(jáNjâNjã]ræjå)rçjNKK†Rrèa}ré(jèjéU1…RrêjëKjì‰jíKubajî}rëj]Ksjñjò)rì(jUjÄj_e}ríbj]rî(jƒ	jÉ
ej}rï(KK†rðUGC_74KK†rñUGC_11uh<j
jKVu}ròbjß)ró(jáNjâNjã]rôjå)rõjNKK†Rröa}r÷(jèjéU1…RrøjëKjì‰jíKubajî}rùj]Ksjñjò)rú(jTjEj_e}rûbj]rü(jƒ	jÉ
ej}rý(KK†rþUGC_75KK†rÿUGC_12uh<j
jKWu}rbjß)r(jáNjâNjã]rjå)rjNKK†Rra}r(jèjéU1…RrjëKjì‰jíKubajî}rj]Ksjñjò)r(jÕjEj_e}r	bj]r
(jƒ	jÉ
ej}r(KK†rUGC_76KK†r
UGC_13uh<j
jKXu}rbjß)r(jáNjâNjã]rjå)rjNKK†Rra}r(jèjéU1…RrjëKjì‰jíKubajî}rj]Ksjñjò)r(jUjEj_e}rbj]r(jƒ	jÉ
ej}r(KK†rUGC_77KK†rUGC_14uh<j
jKYu}rbjß)r(jáNjâNjã]rjå)rjNKK†Rr a}r!(jèjéU1…Rr"jëKjì‰jíKubajî}r#j]Ksjñjò)r$(jTjÅj_e}r%bj]r&(jƒ	jÉ
ej}r'(KK†r(UGC_78KK†r)UGC_15uh<j
jKZu}r*bjß)r+(jáNjâNjã]r,jå)r-jNKK†Rr.a}r/(jèjéU1…Rr0jëKjì‰jíKubajî}r1j]Ksjñjò)r2(jÕjÅj_e}r3bj]r4(jƒ	jÉ
ej}r5(KK†r6UGC_79KK†r7UGC_16uh<j
jK[u}r8bjß)r9(jáNjâNjã]r:jå)r;jNKK†Rr<a}r=(jèjéU1…Rr>jëKjì‰jíKubajî}r?j]Ksjñjò)r@(jUjÅj_e}rAbj]rB(jƒ	jÉ
ej}rC(KK†rDUGC_80KK†rEUGC_17uh<j
jK\u}rFbjß)rG(jáNjâNjã]rHjå)rIjNKK†RrJa}rK(jèjéU1…RrLjëKjì‰jíKubajîjÏjñjò)rM(jUjÅj_e}rNbj]rO(jƒ	jÉ
ej}rP(KK†rQUGC_72KK†rRUGC_18uh<j
jK]u}rSbjß)rT(jáNjâNjã]rUjå)rVjNKK†RrWa}rX(jèjéU1…RrYjëKjì‰jíKubajîjÝjñjò)rZ(jÕjÅj_e}r[bj]r\(jƒ	jÉ
ej}r](KK†r^UGC_73KK†r_UGC_19uh<j
jK^u}r`bjß)ra(jáNjâNjã]rbjå)rcjNKK†Rrda}re(jèjéU1…RrfjëKjì‰jíKubajîjëjñjò)rg(jUjÅj_e}rhbj]ri(jƒ	jÉ
ej}rj(KK†rkUGC_74KK†rlUGC_20uh<j
jK_u}rmbjß)rn(jáNjâNjã]rojå)rpjNKK†Rrqa}rr(jèjéU1…RrsjëKjì‰jíKubajîjùjñjò)rt(jUjEj_e}rubj]rv(jƒ	jÉ
ej}rw(KK†rxUGC_75KK†ryUGC_21uh<j
jK`u}rzbjß)r{(jáNjâNjã]r|jå)r}jNKK†Rr~a}r(jèjéU1…Rr€jëKjì‰jíKubajîjjñjò)r(jÕjEj_e}r'bj]rƒ(jƒ	jÉ
ej}r"(KK†r…UGC_76KK†r†UGC_22uh<j
jKau}r‡bjß)rˆ(jáNjâNjã]r‰jå)rŠjNKK†Rr‹a}rŒ(jèjéU1…RrjëKjì‰jíKubajîjjñjò)rŽ(jUjEj_e}rbj]r(jƒ	jÉ
ej}r'(KK†r'UGC_77KK†r"UGC_23uh<j
jKbu}r"bjß)r•(jáNjâNjã]r–jå)r—jNKK†Rr˜a}r™(jèjéU1…RršjëKjì‰jíKubajîj#jñjò)r›(jUjÅj_e}rœbj]r(jƒ	jÉ
ej}rž(KK†rŸUGC_78KK†r UGC_24uh<j
jKcu}r¡bjß)r¢(jáNjâNjã]r£jå)r¤jNKK†Rr¥a}r¦(jèjéU1…Rr§jëKjì‰jíKubajîj1jñjò)r¨(jÕjÅj_e}r©bj]rª(jƒ	jÉ
ej}r«(KK†r¬UGC_79KK†r­UGC_25uh<j
jKdu}r®bjß)r¯(jáNjâNjã]r°jå)r±jNKK†Rr²a}r³(jèjéU1…Rr´jëKjì‰jíKubajîj?jñjò)rµ(jUjÅj_e}r¶bj]r·(jƒ	jÉ
ej}r¸(KK†r¹UGC_80KK†rºUGC_26uh<j
jKeu}r»bjß)r¼(jáNjâNjã]r½jå)r¾}r¿(jèjéU1…RrÀjëKjì‰jíKubajî}rÁj]Ksjñjò)rÂ(j›
jk
j_e}rÃbj]rÄjƒ	aj}rÅKK†rÆUGC_27sh<j
jKfu}rÇbjß)rÈ(jáNjâNjã]rÉjå)rÊ}rË(jèjéU1…RrÌjëKjì‰jíKubajî}rÍj]Ksjñjò)rÎ(j©
jk
j_e}rÏbj]rÐjƒ	aj}rÑKK†rÒUGC_28sh<j
jKgu}rÓbjß)rÔ(jáNjâNjã]rÕjå)rÖ}r×(jèjéU1…RrØjëKjì‰jíKubajî}rÙj]Ksjñjò)rÚ(j·
jk
j_e}rÛbj]rÜjƒ	aj}rÝKK†rÞUGC_29sh<j
jKhu}rßbjß)rà(jáNjâNjã]rájå)râ}rã(jèjéU1…RräjëKjì‰jíKubajî}råj]Ksjñjò)ræ(j›
j{
j_e}rçbj]rèjƒ	aj}réKK†rêUGC_30sh<j
jKiu}rëbjß)rì(jáNjâNjã]ríjå)rî}rï(jèjéU1…RrðjëKjì‰jíKubajî}rñj]Ksjñjò)rò(j©
j{
j_e}róbj]rôjƒ	aj}rõKK†röUGC_31sh<j
jKju}r÷bjß)rø(jáNjâNjã]rùjå)rú}rû(jèjéU1…RrüjëKjì‰jíKubajî}rýj]Ksjñjò)rþ(j·
j{
j_e}rÿbj]r
jƒ	aj}r
KK†r
UGC_32sh<j
jKku}r
bjß)r
(jáNjâNjã]r
jå)r
}r
(jèjéU1…Rr
jëKjì‰jíKubajî}r	
j]Ksjñjò)r

(j›
j‹
j_e}r
bj]r
jƒ	aj}r

KK†r
UGC_33sh<j
jKlu}r
bjß)r
(jáNjâNjã]r
jå)r
}r
(jèjéU1…Rr
jëKjì‰jíKubajî}r
j]Ksjñjò)r
(j©
j‹
j_e}r
bj]r
jƒ	aj}r
KK†r
UGC_34sh<j
jKmu}r
bjß)r
(jáNjâNjã]r
jå)r
}r
(jèjéU1…Rr 
jëKjì‰jíKubajî}r!
j]Ksjñjò)r"
(j·
j‹
j_e}r#
bj]r$
jƒ	aj}r%
KK†r&
UGC_35sh<j
jKnu}r'
be}r(
bUref_dict_to1r)
}r*
Ucoupling_ordersr+
NUexpansion_orderr,
}r-
(j]KcjðKcj"KcuUorder_hierarchyr.
}r/
(j]KjðKj"KuUcase_sensitiver0
‰jñjò)r1
(jÔj~jHj$jk
j{
j‹
jEjÅjEjÅjEjÅjÄjEjÅjõj_e}r2
bj]r3
(cZprime_B3L2_UFO.object_library
Lorentz
r4
)r5
}r6
(U	structurer7
UP(3,2) + P(3,3)h
UUUV1r8
Uspinsr9
]r:
(JÿÿÿÿJÿÿÿÿKeubj4
)r;
}r<
(j7
U1h
jj9
]r=
(KKKeubj4
)r>
}r?
(j7
UProjM(2,1) + ProjP(2,1)h
jÉj9
]r@
(KKKeubj4
)rA
}rB
(j7
UGamma(3,2,1)h
jÌj9
]rC
(KKKeubj4
)rD
}rE
(j7
UGamma(3,2,-1)*ProjM(-1,1)h
jƒ	j9
]rF
(KKKeubj4
)rG
}rH
(j7
UGamma(3,2,-1)*ProjP(-1,1)h
jÉ
j9
]rI
(KKKeubj4
)rJ
}rK
(j7
UMetric(1,2)rL
h
jfj9
]rM
(KKKeubj4
)rN
}rO
(j7
U{P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)h
j*j9
]rP
(KKKeubj4
)rQ
}rR
(j7
U1h
jj9
]rS
(KKKKeubj4
)rT
}rU
(j7
jL
h
jYj9
]rV
(KKKKeubj4
)rW
}rX
(j7
U1Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)h
jCj9
]rY
(KKKKeubj4
)rZ
}r[
(j7
UMMetric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)h
jsj9
]r\
(KKKKeubj4
)r]
}r^
(j7
U1Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)h
jDj9
]r_
(KKKKeubj4
)r`
}ra
(j7
U1Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)h
jEj9
]rb
(KKKKeubj4
)rc
}rd
(j7
UUMetric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.h
j›j9
]re
(KKKKeubeU
got_majoranasrf
NUconserved_chargerg
c__builtin__
set
rh
]ri
(UYjüjúe…Rrj
U
particle_dictrk
}rl
(KjÄKjÅKjEKjEKjÅKjÅKjEKjk
K
jÅKj{
KjEKj‹
Kj$KjÔKj~KjHKjõK j_JÿÿÿÿjTJèÿÿÿj×Jðÿÿÿj·
JñÿÿÿjÔJòÿÿÿj©
JóÿÿÿjTJôÿÿÿj›
JõÿÿÿjÔJúÿÿÿjUJûÿÿÿjUJüÿÿÿjÕJýÿÿÿjÕJþÿÿÿjUuUgaugerm
]rn
KaUlimitationsro
]rp
j}rq
(h5…rr
]rs
(h8)rt
}ru
(hU-(mdl_ee*mdl_complexi)/3.h<j	h
UGC_1rv
h>Nh?jr
ubh8)rw
}rx
(hU(2*mdl_ee*mdl_complexi)/3.h<j	h
UGC_2ry
h>Nh?h5…ubh8)rz
}r{
(hU-(mdl_ee*mdl_complexi)h<j	h
UGC_3r|
h>Nh?h5…ubh8)r}
}r~
(hUmdl_ee*mdl_complexih<j	h
UGC_4r
h>Nh?h5…ubh8)r€
}r
(hUmdl_ee__exp__2*mdl_complexih<j	h
UGC_5r'
h>Nh?h5…ubh8)rƒ
}r"
(hU-6*mdl_complexi*mdl_lamh<j	h
UGC_36r…
h>Nh?h5…ubh8)r†
}r‡
(hU1(mdl_ee__exp__2*mdl_complexi)/(2.*mdl_sw__exp__2)h<j	h
UGC_46rˆ
h>Nh?h5…ubh8)r‰
}rŠ
(hU/-((mdl_ee__exp__2*mdl_complexi)/mdl_sw__exp__2)h<j	h
UGC_47r‹
h>Nh?h5…ubh8)rŒ
}r
(hU;(mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi)/mdl_sw__exp__2h<j	h
UGC_48rŽ
h>Nh?h5…ubh8)r
}r
(hU*(mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_49r'
h>Nh?h5…ubh8)r'
}r"
(hU5(mdl_CKM1x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_50r"
h>Nh?h5…ubh8)r•
}r–
(hU5(mdl_CKM1x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_51r—
h>Nh?h5…ubh8)r˜
}r™
(hU5(mdl_CKM1x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_52rš
h>Nh?h5…ubh8)r›
}rœ
(hU5(mdl_CKM2x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_53r
h>Nh?h5…ubh8)rž
}rŸ
(hU5(mdl_CKM2x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_54r 
h>Nh?h5…ubh8)r¡
}r¢
(hU5(mdl_CKM2x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_55r£
h>Nh?h5…ubh8)r¤
}r¥
(hU5(mdl_CKM3x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_56r¦
h>Nh?h5…ubh8)r§
}r¨
(hU5(mdl_CKM3x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_57r©
h>Nh?h5…ubh8)rª
}r«
(hU5(mdl_CKM3x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_58r¬
h>Nh?h5…ubh8)r­
}r®
(hU#(mdl_cw*mdl_ee*mdl_complexi)/mdl_swh<j	h
UGC_59r¯
h>Nh?h5…ubh8)r°
}r±
(hU.(-2*mdl_cw*mdl_ee__exp__2*mdl_complexi)/mdl_swh<j	h
UGC_60r²
h>Nh?h5…ubh8)r³
}r´
(hU((mdl_ee*mdl_complexi*mdl_sw)/(3.*mdl_cw)h<j	h
UGC_61rµ
h>Nh?h5…ubh8)r¶
}r·
(hU+(-2*mdl_ee*mdl_complexi*mdl_sw)/(3.*mdl_cw)h<j	h
UGC_62r¸
h>Nh?h5…ubh8)r¹
}rº
(hU#(mdl_ee*mdl_complexi*mdl_sw)/mdl_cwh<j	h
UGC_63r»
h>Nh?h5…ubh8)r¼
}r½
(hUT-(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) - (mdl_ee*mdl_complexi*mdl_sw)/(6.*mdl_cw)h<j	h
UGC_64r¾
h>Nh?h5…ubh8)r¿
}rÀ
(hUS(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) - (mdl_ee*mdl_complexi*mdl_sw)/(6.*mdl_cw)h<j	h
UGC_65rÁ
h>Nh?h5…ubh8)rÂ
}rÃ
(hUT-(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) + (mdl_ee*mdl_complexi*mdl_sw)/(2.*mdl_cw)h<j	h
UGC_66rÄ
h>Nh?h5…ubh8)rÅ
}rÆ
(hUS(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) + (mdl_ee*mdl_complexi*mdl_sw)/(2.*mdl_cw)h<j	h
UGC_67rÇ
h>Nh?h5…ubh8)rÈ
}rÉ
(hU¡mdl_ee__exp__2*mdl_complexi + (mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi)/(2.*mdl_sw__exp__2) + (mdl_ee__exp__2*mdl_complexi*mdl_sw__exp__2)/(2.*mdl_cw__exp__2)h<j	h
UGC_68rÊ
h>Nh?h5…ubh8)rË
}rÌ
(hU-6*mdl_complexi*mdl_lam*mdl_vevh<j	h
UGC_69rÍ
h>Nh?h5…ubh8)rÎ
}rÏ
(hU9(mdl_ee__exp__2*mdl_complexi*mdl_vev)/(2.*mdl_sw__exp__2)h<j	h
UGC_70rÐ
h>Nh?h5…ubh8)rÑ
}rÒ
(hU¹mdl_ee__exp__2*mdl_complexi*mdl_vev + (mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi*mdl_vev)/(2.*mdl_sw__exp__2) + (mdl_ee__exp__2*mdl_complexi*mdl_sw__exp__2*mdl_vev)/(2.*mdl_cw__exp__2)h<j	h
UGC_71rÓ
h>Nh?h5…ubh8)rÔ
}rÕ
(hU$-((mdl_complexi*mdl_yb)/mdl_sqrt__2)h<j	h
UGC_81rÖ
h>Nh?h5…ubh8)r×
}rØ
(hU$-((mdl_complexi*mdl_yc)/mdl_sqrt__2)h<j	h
UGC_82rÙ
h>Nh?h5…ubh8)rÚ
}rÛ
(hU%-((mdl_complexi*mdl_ydo)/mdl_sqrt__2)h<j	h
UGC_83rÜ
h>Nh?h5…ubh8)rÝ
}rÞ
(hU$-((mdl_complexi*mdl_ye)/mdl_sqrt__2)h<j	h
UGC_84rß
h>Nh?h5…ubh8)rà
}rá
(hU$-((mdl_complexi*mdl_ym)/mdl_sqrt__2)h<j	h
UGC_85râ
h>Nh?h5…ubh8)rã
}rä
(hU$-((mdl_complexi*mdl_ys)/mdl_sqrt__2)h<j	h
UGC_86rå
h>Nh?h5…ubh8)ræ
}rç
(hU$-((mdl_complexi*mdl_yt)/mdl_sqrt__2)h<j	h
UGC_87rè
h>Nh?h5…ubh8)ré
}rê
(hU&-((mdl_complexi*mdl_ytau)/mdl_sqrt__2)h<j	h
UGC_88rë
h>Nh?h5…ubh8)rì
}rí
(hU%-((mdl_complexi*mdl_yup)/mdl_sqrt__2)h<j	h
UGC_89rî
h>Nh?h5…ubh8)rï
}rð
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_90rñ
h>Nh?h5…ubh8)rò
}ró
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_91rô
h>Nh?h5…ubh8)rõ
}rö
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_92r÷
h>Nh?h5…ubh8)rø
}rù
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_93rú
h>Nh?h5…ubh8)rû
}rü
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_94rý
h>Nh?h5…ubh8)rþ
}rÿ
(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_95rh>Nh?h5…ubh8)r}r(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_96rh>Nh?h5…ubh8)r}r(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_97rh>Nh?h5…ubh8)r}r(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_98r	h>Nh?h5…ube)]r
(h8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a11)h<j	h
UGC_9r
h>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a12)h<j	h
UGC_10rh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a13)h<j	h
UGC_11rh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a21)h<j	h
UGC_12rh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a22)h<j	h
UGC_13rh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a23)h<j	h
UGC_14rh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_I1a31)h<j	h
UGC_15rh>Nh?)ubh8)r }r!(hU!-(mdl_complexi*mdl_gzp*mdl_I1a32)h<j	h
UGC_16r"h>Nh?)ubh8)r#}r$(hU!-(mdl_complexi*mdl_gzp*mdl_I1a33)h<j	h
UGC_17r%h>Nh?)ubh8)r&}r'(hU!-(mdl_complexi*mdl_gzp*mdl_I2a11)h<j	h
UGC_18r(h>Nh?)ubh8)r)}r*(hU!-(mdl_complexi*mdl_gzp*mdl_I2a12)h<j	h
UGC_19r+h>Nh?)ubh8)r,}r-(hU!-(mdl_complexi*mdl_gzp*mdl_I2a13)h<j	h
UGC_20r.h>Nh?)ubh8)r/}r0(hU!-(mdl_complexi*mdl_gzp*mdl_I2a21)h<j	h
UGC_21r1h>Nh?)ubh8)r2}r3(hU!-(mdl_complexi*mdl_gzp*mdl_I2a22)h<j	h
UGC_22r4h>Nh?)ubh8)r5}r6(hU!-(mdl_complexi*mdl_gzp*mdl_I2a23)h<j	h
UGC_23r7h>Nh?)ubh8)r8}r9(hU!-(mdl_complexi*mdl_gzp*mdl_I2a31)h<j	h
UGC_24r:h>Nh?)ubh8)r;}r<(hU!-(mdl_complexi*mdl_gzp*mdl_I2a32)h<j	h
UGC_25r=h>Nh?)ubh8)r>}r?(hU!-(mdl_complexi*mdl_gzp*mdl_I2a33)h<j	h
UGC_26r@h>Nh?)ubh8)rA}rB(hU 3*mdl_complexi*mdl_gzp*mdl_I3a11h<j	h
UGC_27rCh>Nh?)ubh8)rD}rE(hU 3*mdl_complexi*mdl_gzp*mdl_I3a12h<j	h
UGC_28rFh>Nh?)ubh8)rG}rH(hU 3*mdl_complexi*mdl_gzp*mdl_I3a13h<j	h
UGC_29rIh>Nh?)ubh8)rJ}rK(hU 3*mdl_complexi*mdl_gzp*mdl_I3a21h<j	h
UGC_30rLh>Nh?)ubh8)rM}rN(hU 3*mdl_complexi*mdl_gzp*mdl_I3a22h<j	h
UGC_31rOh>Nh?)ubh8)rP}rQ(hU 3*mdl_complexi*mdl_gzp*mdl_I3a23h<j	h
UGC_32rRh>Nh?)ubh8)rS}rT(hU 3*mdl_complexi*mdl_gzp*mdl_I3a31h<j	h
UGC_33rUh>Nh?)ubh8)rV}rW(hU 3*mdl_complexi*mdl_gzp*mdl_I3a32h<j	h
UGC_34rXh>Nh?)ubh8)rY}rZ(hU 3*mdl_complexi*mdl_gzp*mdl_I3a33h<j	h
UGC_35r[h>Nh?)ubh8)r\}r](hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x1h<j	h
UGC_37r^h>Nh?)ubh8)r_}r`(hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x2h<j	h
UGC_38rah>Nh?)ubh8)rb}rc(hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x3h<j	h
UGC_39rdh>Nh?)ubh8)re}rf(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x1h<j	h
UGC_40rgh>Nh?)ubh8)rh}ri(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x2h<j	h
UGC_41rjh>Nh?)ubh8)rk}rl(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x3h<j	h
UGC_42rmh>Nh?)ubh8)rn}ro(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x1h<j	h
UGC_43rph>Nh?)ubh8)rq}rr(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x2h<j	h
UGC_44rsh>Nh?)ubh8)rt}ru(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x3h<j	h
UGC_45rvh>Nh?)ubh8)rw}rx(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x1)h<j	h
UGC_72ryh>Nh?)ubh8)rz}r{(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x2)h<j	h
UGC_73r|h>Nh?)ubh8)r}}r~(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x3)h<j	h
UGC_74rh>Nh?)ubh8)r€}r(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x1)h<j	h
UGC_75r'h>Nh?)ubh8)rƒ}r"(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x2)h<j	h
UGC_76r…h>Nh?)ubh8)r†}r‡(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x3)h<j	h
UGC_77rˆh>Nh?)ubh8)r‰}rŠ(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x1)h<j	h
UGC_78r‹h>Nh?)ubh8)rŒ}r(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x2)h<j	h
UGC_79rŽh>Nh?)ubh8)r}r(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x3)h<j	h
UGC_80r'h>Nh?)ubejÓ…r']r"(h8)r"}r•(hU-Gr–h<j	h
UGC_6r—h>Nh?j'ubh8)r˜}r™(hUmdl_complexi*Gh<j	h
UGC_7ršh>Nh?jÓ…ubh8)r›}rœ(hUmdl_complexi*mdl_G__exp__2h<j	h
UGC_8rh>Nh?jÓ…ubeuu}ržb.

==> anc/Zprime_B3L2_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a13*MB*MD*Xi1x3 + 3*gzp**2*MB**2*Xi1x3**2 + 3*gzp**2*MD**2*Xi1x3**2 + (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) + 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) + (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 - (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 + (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 - 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) - 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a23*MB*MS*Xi2x3 + 3*gzp**2*MB**2*Xi2x3**2 + 3*gzp**2*MS**2*Xi2x3**2 + (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) + 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) + (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 - (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 + (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 - 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) - 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a32*MC*MT*Xi3x2 + 3*gzp**2*MC**2*Xi3x2**2 + 3*gzp**2*MT**2*Xi3x2**2 + (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) + 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) + (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 - (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 + (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 - 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) - 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a12*MC*MU*Xi1x2 + 3*gzp**2*MC**2*Xi1x2**2 + 3*gzp**2*MU**2*Xi1x2**2 + (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) + 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) + (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 - (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 + (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 - 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) - 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a31*MB*MD*Xi3x1 + 3*gzp**2*MB**2*Xi3x1**2 + 3*gzp**2*MD**2*Xi3x1**2 + (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) + 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) + (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 - (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 + (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 - 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) - 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a21*MD*MS*Xi2x1 + 3*gzp**2*MD**2*Xi2x1**2 + 3*gzp**2*MS**2*Xi2x1**2 + (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) + 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) + (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 - (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 + (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 - 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) - 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'((18*gzp**2*Me**2*Omega2x1**2 - 108*gzp**2*Me*MMU*Omega2x1**2 + 18*gzp**2*MMU**2*Omega2x1**2 + (18*gzp**2*Me**4*Omega2x1**2)/MZp**2 - (36*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 + (18*gzp**2*MMU**4*Omega2x1**2)/MZp**2 - 36*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'((18*gzp**2*Me**2*Omega3x1**2 - 108*gzp**2*Me*MTA*Omega3x1**2 + 18*gzp**2*MTA**2*Omega3x1**2 + (18*gzp**2*Me**4*Omega3x1**2)/MZp**2 - (36*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 + (18*gzp**2*MTA**4*Omega3x1**2)/MZp**2 - 36*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'((18*gzp**2*Me**2*Omega1x2**2 - 108*gzp**2*Me*MMU*Omega1x2**2 + 18*gzp**2*MMU**2*Omega1x2**2 + (18*gzp**2*Me**4*Omega1x2**2)/MZp**2 - (36*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 + (18*gzp**2*MMU**4*Omega1x2**2)/MZp**2 - 36*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'((18*gzp**2*MMU**2*Omega3x2**2 - 108*gzp**2*MMU*MTA*Omega3x2**2 + 18*gzp**2*MTA**2*Omega3x2**2 + (18*gzp**2*MMU**4*Omega3x2**2)/MZp**2 - (36*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 + (18*gzp**2*MTA**4*Omega3x2**2)/MZp**2 - 36*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a32*MB*MS*Xi3x2 + 3*gzp**2*MB**2*Xi3x2**2 + 3*gzp**2*MS**2*Xi3x2**2 + (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) + 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) + (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 - (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 + (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 - 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) - 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a12*MD*MS*Xi1x2 + 3*gzp**2*MD**2*Xi1x2**2 + 3*gzp**2*MS**2*Xi1x2**2 + (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) + 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) + (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 - (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 + (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 - 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) - 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a23*MC*MT*Xi2x3 + 3*gzp**2*MC**2*Xi2x3**2 + 3*gzp**2*MT**2*Xi2x3**2 + (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) + 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) + (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 - (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 + (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 - 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) - 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a13*MT*MU*Xi1x3 + 3*gzp**2*MT**2*Xi1x3**2 + 3*gzp**2*MU**2*Xi1x3**2 + (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) + 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) + (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 - (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 + (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 - 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) - 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'((18*gzp**2*Me**2*Omega1x3**2 - 108*gzp**2*Me*MTA*Omega1x3**2 + 18*gzp**2*MTA**2*Omega1x3**2 + (18*gzp**2*Me**4*Omega1x3**2)/MZp**2 - (36*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 + (18*gzp**2*MTA**4*Omega1x3**2)/MZp**2 - 36*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'((18*gzp**2*MMU**2*Omega2x3**2 - 108*gzp**2*MMU*MTA*Omega2x3**2 + 18*gzp**2*MTA**2*Omega2x3**2 + (18*gzp**2*MMU**4*Omega2x3**2)/MZp**2 - (36*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 + (18*gzp**2*MTA**4*Omega2x3**2)/MZp**2 - 36*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a21*MC*MU*Xi2x1 + 3*gzp**2*MC**2*Xi2x1**2 + 3*gzp**2*MU**2*Xi2x1**2 + (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) + 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) + (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 - (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 + (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 - 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) - 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a31*MT*MU*Xi3x1 + 3*gzp**2*MT**2*Xi3x1**2 + 3*gzp**2*MU**2*Xi3x1**2 + (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) + 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) + (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 - (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 + (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 - 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) - 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((18*gzp**2*I1a33*MB**2*Xi3x3 - 6*gzp**2*MB**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I1a33*MB**2*complexconjugate(I1a33) + 6*gzp**2*I1a33*MZp**2*complexconjugate(I1a33) + 18*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((18*gzp**2*I1a31*MB*MD*Xi3x1 - 3*gzp**2*MB**2*Xi3x1**2 - 3*gzp**2*MD**2*Xi3x1**2 - (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) - 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) - (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 + (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 - (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 + 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) + 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((18*gzp**2*I1a32*MB*MS*Xi3x2 - 3*gzp**2*MB**2*Xi3x2**2 - 3*gzp**2*MS**2*Xi3x2**2 - (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) - 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) - (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 + (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 - (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 + 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) + 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((18*gzp**2*I2a22*MC**2*Xi2x2 - 6*gzp**2*MC**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I2a22*MC**2*complexconjugate(I2a22) + 6*gzp**2*I2a22*MZp**2*complexconjugate(I2a22) + 18*gzp**2*MC**2*Xi2x2*complexconjugate(I2a22))*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((18*gzp**2*I2a23*MC*MT*Xi2x3 - 3*gzp**2*MC**2*Xi2x3**2 - 3*gzp**2*MT**2*Xi2x3**2 - (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) - 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) - (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 + (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 - (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 + 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) + 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((18*gzp**2*I2a21*MC*MU*Xi2x1 - 3*gzp**2*MC**2*Xi2x1**2 - 3*gzp**2*MU**2*Xi2x1**2 - (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) - 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) - (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 + (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 - (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 + 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) + 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((18*gzp**2*I1a13*MB*MD*Xi1x3 - 3*gzp**2*MB**2*Xi1x3**2 - 3*gzp**2*MD**2*Xi1x3**2 - (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) - 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) - (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 + (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 - (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 + 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) + 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((18*gzp**2*I1a11*MD**2*Xi1x1 - 6*gzp**2*MD**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I1a11*MD**2*complexconjugate(I1a11) + 6*gzp**2*I1a11*MZp**2*complexconjugate(I1a11) + 18*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((18*gzp**2*I1a12*MD*MS*Xi1x2 - 3*gzp**2*MD**2*Xi1x2**2 - 3*gzp**2*MS**2*Xi1x2**2 - (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) - 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) - (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 + (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 - (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 + 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) + 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((72*gzp**2*Me**2*Omega1x1**2 + 36*gzp**2*MZp**2*Omega1x1**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-18*gzp**2*Me**2*Omega1x2**2 + 108*gzp**2*Me*MMU*Omega1x2**2 - 18*gzp**2*MMU**2*Omega1x2**2 - (18*gzp**2*Me**4*Omega1x2**2)/MZp**2 + (36*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 - (18*gzp**2*MMU**4*Omega1x2**2)/MZp**2 + 36*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-18*gzp**2*Me**2*Omega1x3**2 + 108*gzp**2*Me*MTA*Omega1x3**2 - 18*gzp**2*MTA**2*Omega1x3**2 - (18*gzp**2*Me**4*Omega1x3**2)/MZp**2 + (36*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 - (18*gzp**2*MTA**4*Omega1x3**2)/MZp**2 + 36*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-18*gzp**2*Me**2*Omega2x1**2 + 108*gzp**2*Me*MMU*Omega2x1**2 - 18*gzp**2*MMU**2*Omega2x1**2 - (18*gzp**2*Me**4*Omega2x1**2)/MZp**2 + (36*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 - (18*gzp**2*MMU**4*Omega2x1**2)/MZp**2 + 36*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((72*gzp**2*MMU**2*Omega2x2**2 + 36*gzp**2*MZp**2*Omega2x2**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-18*gzp**2*MMU**2*Omega2x3**2 + 108*gzp**2*MMU*MTA*Omega2x3**2 - 18*gzp**2*MTA**2*Omega2x3**2 - (18*gzp**2*MMU**4*Omega2x3**2)/MZp**2 + (36*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 - (18*gzp**2*MTA**4*Omega2x3**2)/MZp**2 + 36*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((18*gzp**2*I1a23*MB*MS*Xi2x3 - 3*gzp**2*MB**2*Xi2x3**2 - 3*gzp**2*MS**2*Xi2x3**2 - (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) - 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) - (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 + (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 - (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 + 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) + 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((18*gzp**2*I1a21*MD*MS*Xi2x1 - 3*gzp**2*MD**2*Xi2x1**2 - 3*gzp**2*MS**2*Xi2x1**2 - (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) - 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) - (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 + (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 - (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 + 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) + 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((18*gzp**2*I1a22*MS**2*Xi2x2 - 6*gzp**2*MS**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I1a22*MS**2*complexconjugate(I1a22) + 6*gzp**2*I1a22*MZp**2*complexconjugate(I1a22) + 18*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((18*gzp**2*I2a32*MC*MT*Xi3x2 - 3*gzp**2*MC**2*Xi3x2**2 - 3*gzp**2*MT**2*Xi3x2**2 - (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) - 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) - (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 + (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 - (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 + 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) + 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((18*gzp**2*I2a33*MT**2*Xi3x3 - 6*gzp**2*MT**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I2a33*MT**2*complexconjugate(I2a33) + 6*gzp**2*I2a33*MZp**2*complexconjugate(I2a33) + 18*gzp**2*MT**2*Xi3x3*complexconjugate(I2a33))*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((18*gzp**2*I2a31*MT*MU*Xi3x1 - 3*gzp**2*MT**2*Xi3x1**2 - 3*gzp**2*MU**2*Xi3x1**2 - (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) - 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) - (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 + (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 - (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 + 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) + 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-18*gzp**2*Me**2*Omega3x1**2 + 108*gzp**2*Me*MTA*Omega3x1**2 - 18*gzp**2*MTA**2*Omega3x1**2 - (18*gzp**2*Me**4*Omega3x1**2)/MZp**2 + (36*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 - (18*gzp**2*MTA**4*Omega3x1**2)/MZp**2 + 36*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-18*gzp**2*MMU**2*Omega3x2**2 + 108*gzp**2*MMU*MTA*Omega3x2**2 - 18*gzp**2*MTA**2*Omega3x2**2 - (18*gzp**2*MMU**4*Omega3x2**2)/MZp**2 + (36*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 - (18*gzp**2*MTA**4*Omega3x2**2)/MZp**2 + 36*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((72*gzp**2*MTA**2*Omega3x3**2 + 36*gzp**2*MZp**2*Omega3x3**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((18*gzp**2*I2a12*MC*MU*Xi1x2 - 3*gzp**2*MC**2*Xi1x2**2 - 3*gzp**2*MU**2*Xi1x2**2 - (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) - 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) - (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 + (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 - (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 + 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) + 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((18*gzp**2*I2a13*MT*MU*Xi1x3 - 3*gzp**2*MT**2*Xi1x3**2 - 3*gzp**2*MU**2*Xi1x3**2 - (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) - 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) - (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 + (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 - (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 + 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) + 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((18*gzp**2*I2a11*MU**2*Xi1x1 - 6*gzp**2*MU**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I2a11*MU**2*complexconjugate(I2a11) + 6*gzp**2*I2a11*MZp**2*complexconjugate(I2a11) + 18*gzp**2*MU**2*Xi1x1*complexconjugate(I2a11))*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(3*gzp**2*I3a11*MZp**4*complexconjugate(I3a11))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(3*gzp**2*I3a12*MZp**4*complexconjugate(I3a12))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(3*gzp**2*I3a13*MZp**4*complexconjugate(I3a13))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(3*gzp**2*I3a21*MZp**4*complexconjugate(I3a21))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(3*gzp**2*I3a22*MZp**4*complexconjugate(I3a22))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(3*gzp**2*I3a23*MZp**4*complexconjugate(I3a23))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(3*gzp**2*I3a31*MZp**4*complexconjugate(I3a31))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(3*gzp**2*I3a32*MZp**4*complexconjugate(I3a32))/(8.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(3*gzp**2*I3a33*MZp**4*complexconjugate(I3a33))/(8.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_B3L2_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_B3L2_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_B3L2_UFO/model.pkl <==
€cmadgraph.core.base_objects
Model
q)q(Uref_dict_to0q}qUversion_tagqUb/home/bca20/code/MG5_aMC_v2_6_5/models/Zprime_B3L2_UFO##{'date': '2019-10-16', 'version': '2.6.7'}qU	functionsq]q(cZprime_B3L2_UFO.object_library
Function
q	)q
}q(UexprqU
z.conjugate()Unameq
UcomplexconjugateqU	argumentsqUz…ubh	)q}q(hUz.realh
UreqhUz…ubh	)q}q(hUz.imagh
UimqhUz…ubh	)q}q(hU1./cmath.cos(z.real)h
UsecqhUz…ubh	)q}q(hUcmath.acos(1./(z.real))h
UasecqhUz…ubh	)q}q(hU1./cmath.sin(z.real)h
UcscqhUz…ubh	)q}q (hUcmath.asin(1./(z.real))h
Uacscq!hUz…ubh	)q"}q#(hU1./cmath.tan(z.real)h
Ucotq$hUz…ubh	)q%}q&(hU
y if x else zh
Utheta_functionq'hUxUyUz‡ubh	)q(}q)(hU+(ExprTrue if condition==0.0 else ExprFalse)h
Ucondq*hU	conditionq+UExprTrueU	ExprFalse‡ubh	)q,}q-(hU&(0.0 if z==0.0 else cmath.log(z.real))h
Ureglogq.hUzubeUinteraction_dictq/}q0Uallow_pickleq1ˆh
UZprime_B3L2_UFOq2U
parametersq3}q4(UaEWM1q5…q6]q7(cmadgraph.core.base_objects
ModelVariable
q8)q9}q:(hU1/aEWM1q;Utypeq<Urealq=h
Umdl_aEWUvalueq>NUdependq?h6ubh8)q@}qA(hUvcmath.sqrt(mdl_MZ__exp__2/2. + cmath.sqrt(mdl_MZ__exp__4/4. - (mdl_aEW*cmath.pi*mdl_MZ__exp__2)/(mdl_Gf*mdl_sqrt__2)))h<h=h
Umdl_MWqBh>Nh?h5…ubh8)qC}qD(hU cmath.sqrt(mdl_aEW) h<h=h
U
mdl_sqrt__aEWh>Nh?h5…ubh8)qE}qF(hU$2*mdl_sqrt__aEW*cmath.sqrt(cmath.pi)h<h=h
Umdl_eeh>Nh?h5…ubh8)qG}qH(hU	mdl_MW**2h<h=h
Umdl_MW__exp__2h>Nh?h5…ubh8)qI}qJ(hU!1 - mdl_MW__exp__2/mdl_MZ__exp__2h<h=h
Umdl_sw2h>Nh?h5…ubh8)qK}qL(hUcmath.sqrt(1 - mdl_sw2)h<h=h
Umdl_cwh>Nh?h5…ubh8)qM}qN(hU cmath.sqrt(mdl_sw2) h<h=h
U
mdl_sqrt__sw2qOh>Nh?h5…ubh8)qP}qQ(hhOh<h=h
Umdl_swh>Nh?h5…ubh8)qR}qS(hU
mdl_ee/mdl_cwh<h=h
Umdl_g1h>Nh?h5…ubh8)qT}qU(hU
mdl_ee/mdl_swh<h=h
Umdl_gwh>Nh?h5…ubh8)qV}qW(hU(2*mdl_MW*mdl_sw)/mdl_eeh<h=h
Umdl_vevh>Nh?h5…ubh8)qX}qY(hU
mdl_vev**2h<h=h
Umdl_vev__exp__2h>Nh?h5…ubh8)qZ}q[(hU#mdl_MH__exp__2/(2.*mdl_vev__exp__2)h<h=h
Umdl_lamh>Nh?h5…ubh8)q\}q](hU(mdl_ymb*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ybh>Nh?h5…ubh8)q^}q_(hU(mdl_ymc*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ych>Nh?h5…ubh8)q`}qa(hU(mdl_ymdo*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ydoh>Nh?h5…ubh8)qb}qc(hU(mdl_yme*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yeh>Nh?h5…ubh8)qd}qe(hU(mdl_ymm*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ymh>Nh?h5…ubh8)qf}qg(hU(mdl_yms*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ysh>Nh?h5…ubh8)qh}qi(hU(mdl_ymt*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yth>Nh?h5…ubh8)qj}qk(hU(mdl_ymtau*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_ytauh>Nh?h5…ubh8)ql}qm(hU(mdl_ymup*mdl_sqrt__2)/mdl_vevh<h=h
Umdl_yuph>Nh?h5…ubh8)qn}qo(hU#cmath.sqrt(mdl_lam*mdl_vev__exp__2)h<h=h
Umdl_muHh>Nh?h5…ubh8)qp}qq(hU	mdl_ee**2h<h=h
Umdl_ee__exp__2h>Nh?h5…ubh8)qr}qs(hU	mdl_sw**2h<h=h
Umdl_sw__exp__2h>Nh?h5…ubh8)qt}qu(hU	mdl_cw**2h<h=h
Umdl_cw__exp__2h>Nh?h5…ubeUexternalqv…qw]qx(cmadgraph.core.base_objects
ParamCardVariable
qy)qz}q{(Ulhablockq|Ugzpq}h
Umdl_gzph>G?¹™™™™™šUlhacodeq~]qKaubhy)q€}q(h|USMINPUTSq'h
UaEWM1qƒh>G@_ù™™™™šh~]q"Kaubhy)q…}q†(h|h'h
Umdl_Gfh>G>èu渻…Ãh~]q‡Kaubhy)qˆ}q‰(h|h'h
UaSqŠh>G?¾Ov_Ø­¬h~]q‹Kaubhy)qŒ}q(h|UtsbqŽh
Umdl_tsbh>G?PbMÒñ©üh~]qKaubhy)q}q'(h|UYUKAWAq'h
Umdl_ymdoh>G?t¤Ò²¿ÛMh~]q"Kaubhy)q"}q•(h|h'h
Umdl_ymuph>G?dã¼ÓZ…‡h~]q–Kaubhy)q—}q˜(h|h'h
Umdl_ymsh>G?¹Û"Ðå`Bh~]q™Kaubhy)qš}q›(h|h'h
Umdl_ymch>G?ôQë…¸Rh~]qœKaubhy)q}qž(h|h'h
Umdl_ymbh>G@ÌÌÌÌÌÍh~]qŸKaubhy)q }q¡(h|h'h
Umdl_ymth>K¬h~]q¢Kaubhy)q£}q¤(h|h'h
Umdl_ymeh>G?@¾"$咗h~]q¥Kaubhy)q¦}q§(h|h'h
Umdl_ymmh>G?»ˆ¤~Ïêh~]q¨K
aubhy)q©}qª(h|h'h
U	mdl_ymtauh>G?ün—Oß;h~]q«Kaubhy)q¬}q­(h|UMASSq®h
Umdl_MZq¯h>G@VÌ£n.²h~]q°Kaubhy)q±}q²(h|h®h
Umdl_Meq³h>G?@¾"$咗h~]q´Kaubhy)qµ}q¶(h|h®h
Umdl_MMUq·h>G?»ˆ¤~Ïêh~]q¸K
aubhy)q¹}qº(h|h®h
Umdl_MTAq»h>G?ün—Oß;h~]q¼Kaubhy)q½}q¾(h|h®h
Umdl_MUq¿h>G?dã¼ÓZ…‡h~]qÀKaubhy)qÁ}qÂ(h|h®h
Umdl_MCqÃh>G?ôQë…¸Rh~]qÄKaubhy)qÅ}qÆ(h|h®h
Umdl_MTqÇh>K¬h~]qÈKaubhy)qÉ}qÊ(h|h®h
Umdl_MDqËh>G?t¤Ò²¿ÛMh~]qÌKaubhy)qÍ}qÎ(h|h®h
Umdl_MSqÏh>G?¹Û"Ðå`Bh~]qÐKaubhy)qÑ}qÒ(h|h®h
Umdl_MBqÓh>G@ÌÌÌÌÌÍh~]qÔKaubhy)qÕ}qÖ(h|h®h
Umdl_MHq×h>K}h~]qØKaubhy)qÙ}qÚ(h|h®h
Umdl_MZpqÛh>G@§ph~]qÜK aubhy)qÝ}qÞ(h|UDECAYqßh
Umdl_WZqàh>G@ö+jçÕgh~]qáKaubhy)qâ}qã(h|hßh
Umdl_WWqäh>G@®záG®h~]qåKaubhy)qæ}qç(h|hßh
Umdl_WTqèh>G?ø"%q~jh~]qéKaubhy)qê}që(h|hßh
Umdl_WHqìh>G?p«´NPÅëh~]qíKaubhy)qî}qï(h|hßh
Umdl_WZpqðh>G@$h~]qñK aube)]qò(h8)qó}qô(hU0.0qõh<h=h
UZEROqöh>Nh?)ubh8)q÷}qø(hU0.227736qùh<h=h
Umdl_cabih>Nh?)ubh8)qú}qû(hU0.22506qüh<h=h
U
mdl_lamCKMqýh>Nh?)ubh8)qþ}qÿ(hU0.811rh<h=h
Umdl_ACKMh>Nh?)ubh8)r}r(hU0.124rh<h=h
U
mdl_rhobarCKMh>Nh?)ubh8)r}r(hU0.356rh<h=h
U
mdl_etabarCKMh>Nh?)ubh8)r}r(hU1h<Ucomplexr	h
U
mdl_VdL1x1h>Nh?)ubh8)r
}r(hU0h<j	h
U
mdl_VdL1x2h>Nh?)ubh8)r}r
(hU0h<j	h
U
mdl_VdL1x3h>Nh?)ubh8)r}r(hU0h<j	h
U
mdl_VdL2x1h>Nh?)ubh8)r}r(hU cmath.cos(mdl_tsb) h<h=h
Umdl_cos__tsbrh>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL2x2h>Nh?)ubh8)r}r(hU cmath.sin(mdl_tsb) h<h=h
Umdl_sin__tsbrh>Nh?)ubh8)r}r(hU
-mdl_sin__tsbh<j	h
U
mdl_VdL2x3h>Nh?)ubh8)r}r(hU0h<j	h
U
mdl_VdL3x1h>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL3x2h>Nh?)ubh8)r}r(hjh<j	h
U
mdl_VdL3x3h>Nh?)ubh8)r }r!(hU0h<h=h
U	mdl_Xi1x1h>Nh?)ubh8)r"}r#(hU0h<h=h
U	mdl_Xi1x2h>Nh?)ubh8)r$}r%(hU0h<h=h
U	mdl_Xi1x3h>Nh?)ubh8)r&}r'(hU0h<h=h
U	mdl_Xi2x1h>Nh?)ubh8)r(}r)(hU0h<h=h
U	mdl_Xi2x2h>Nh?)ubh8)r*}r+(hU0h<h=h
U	mdl_Xi2x3h>Nh?)ubh8)r,}r-(hU0h<h=h
U	mdl_Xi3x1h>Nh?)ubh8)r.}r/(hU0h<h=h
U	mdl_Xi3x2h>Nh?)ubh8)r0}r1(hU1h<h=h
U	mdl_Xi3x3h>Nh?)ubh8)r2}r3(hU0h<h=h
Umdl_Omega1x1h>Nh?)ubh8)r4}r5(hU0h<h=h
Umdl_Omega1x2h>Nh?)ubh8)r6}r7(hU0h<h=h
Umdl_Omega1x3h>Nh?)ubh8)r8}r9(hU0h<h=h
Umdl_Omega2x1h>Nh?)ubh8)r:}r;(hU1h<h=h
Umdl_Omega2x2h>Nh?)ubh8)r<}r=(hU0h<h=h
Umdl_Omega2x3h>Nh?)ubh8)r>}r?(hU0h<h=h
Umdl_Omega3x1h>Nh?)ubh8)r@}rA(hU0h<h=h
Umdl_Omega3x2h>Nh?)ubh8)rB}rC(hU0h<h=h
Umdl_Omega3x3h>Nh?)ubh8)rD}rE(hU	mdl_MZ**2h<h=h
Umdl_MZ__exp__2h>Nh?)ubh8)rF}rG(hU	mdl_MZ**4h<h=h
Umdl_MZ__exp__4h>Nh?)ubh8)rH}rI(hU cmath.sqrt(2) h<h=h
Umdl_sqrt__2h>Nh?)ubh8)rJ}rK(hhýh<h=h
U
mdl_s12CKMh>Nh?)ubh8)rL}rM(hU
mdl_lamCKM**2h<h=h
Umdl_lamCKM__exp__2h>Nh?)ubh8)rN}rO(hUmdl_ACKM*mdl_lamCKM__exp__2h<h=h
U
mdl_s23CKMh>Nh?)ubh8)rP}rQ(hU
mdl_s12CKM**2h<h=h
Umdl_s12CKM__exp__2h>Nh?)ubh8)rR}rS(hU"cmath.sqrt(1 - mdl_s12CKM__exp__2)h<h=h
U
mdl_c12CKMh>Nh?)ubh8)rT}rU(hU
mdl_s23CKM**2h<h=h
Umdl_s23CKM__exp__2h>Nh?)ubh8)rV}rW(hU"cmath.sqrt(1 - mdl_s23CKM__exp__2)h<h=h
U
mdl_c23CKMh>Nh?)ubh8)rX}rY(hUcomplex(0,1)rZh<j	h
Umdl_complexih>Nh?)ubh8)r[}r\(hU
mdl_lamCKM**3h<h=h
Umdl_lamCKM__exp__3h>Nh?)ubh8)r]}r^(hU­abs((mdl_ACKM*mdl_c23CKM*mdl_lamCKM__exp__3*(mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM))/(mdl_c12CKM*(1 - (mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM)*mdl_s23CKM__exp__2)))h<h=h
U
mdl_s13CKMh>Nh?)ubh8)r_}r`(hU
mdl_s13CKM**2h<h=h
Umdl_s13CKM__exp__2h>Nh?)ubh8)ra}rb(hU"cmath.sqrt(1 - mdl_s13CKM__exp__2)h<h=h
U
mdl_c13CKMh>Nh?)ubh8)rc}rd(hUÃcmath.asin(im((mdl_ACKM*mdl_c23CKM*mdl_lamCKM__exp__3*(mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM))/(mdl_c12CKM*(1 - (mdl_etabarCKM*mdl_complexi + mdl_rhobarCKM)*mdl_s23CKM__exp__2)))/mdl_s13CKM)h<h=h
U
mdl_delCKMh>Nh?)ubh8)re}rf(hUmdl_c12CKM*mdl_c13CKMh<j	h
U
mdl_CKM1x1h>Nh?)ubh8)rg}rh(hUmdl_c13CKM*mdl_s12CKMh<j	h
U
mdl_CKM1x2h>Nh?)ubh8)ri}rj(hU0mdl_s13CKM*cmath.exp(-(mdl_delCKM*mdl_complexi))h<j	h
U
mdl_CKM1x3h>Nh?)ubh8)rk}rl(hU^-(mdl_c23CKM*mdl_s12CKM) - mdl_c12CKM*mdl_s13CKM*mdl_s23CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM2x1h>Nh?)ubh8)rm}rn(hU[mdl_c12CKM*mdl_c23CKM - mdl_s12CKM*mdl_s13CKM*mdl_s23CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM2x2h>Nh?)ubh8)ro}rp(hUmdl_c13CKM*mdl_s23CKMh<j	h
U
mdl_CKM2x3h>Nh?)ubh8)rq}rr(hU[mdl_s12CKM*mdl_s23CKM - mdl_c12CKM*mdl_c23CKM*mdl_s13CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM3x1h>Nh?)ubh8)rs}rt(hU^-(mdl_c12CKM*mdl_s23CKM) - mdl_c23CKM*mdl_s12CKM*mdl_s13CKM*cmath.exp(mdl_delCKM*mdl_complexi)h<j	h
U
mdl_CKM3x2h>Nh?)ubh8)ru}rv(hUmdl_c13CKM*mdl_c23CKMh<j	h
U
mdl_CKM3x3h>Nh?)ubh8)rw}rx(hU	mdl_MH**2h<h=h
Umdl_MH__exp__2h>Nh?)ubh8)ry}rz(hU
mdl_VdL1x1**2h<j	h
Umdl_VdL1x1__exp__2h>Nh?)ubh8)r{}r|(hT,mdl_VdL1x1__exp__2*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3h<j	h
U	mdl_I1a11h>Nh?)ubh8)r}}r~(hU
mdl_VdL1x2**2h<j	h
Umdl_VdL1x2__exp__2h>Nh?)ubh8)r}r€(hT,mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2__exp__2*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3h<j	h
U	mdl_I1a12h>Nh?)ubh8)r}r'(hU
mdl_VdL1x3**2h<j	h
Umdl_VdL1x3__exp__2h>Nh?)ubh8)rƒ}r"(hT,mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1 + mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2 + mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1 + mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2 + mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3__exp__2*mdl_Xi3x1 + mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a13h>Nh?)ubh8)r…}r†(hU
mdl_VdL2x1**2h<j	h
Umdl_VdL2x1__exp__2h>Nh?)ubh8)r‡}rˆ(hT,mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1__exp__2*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3h<j	h
U	mdl_I1a21h>Nh?)ubh8)r‰}rŠ(hU
mdl_VdL2x2**2h<j	h
Umdl_VdL2x2__exp__2h>Nh?)ubh8)r‹}rŒ(hT,mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x2__exp__2*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3h<j	h
U	mdl_I1a22h>Nh?)ubh8)r}rŽ(hU
mdl_VdL2x3**2h<j	h
Umdl_VdL2x3__exp__2h>Nh?)ubh8)r}r(hT,mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2 + mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1 + mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2 + mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1 + mdl_VdL2x3__exp__2*mdl_Xi3x2 + mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a23h>Nh?)ubh8)r'}r'(hU
mdl_VdL3x1**2h<j	h
Umdl_VdL3x1__exp__2h>Nh?)ubh8)r"}r"(hT,mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1__exp__2*mdl_Xi1x3 + mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3 + mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a31h>Nh?)ubh8)r•}r–(hU
mdl_VdL3x2**2h<j	h
Umdl_VdL3x2__exp__2h>Nh?)ubh8)r—}r˜(hT,mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3 + mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x2__exp__2*mdl_Xi2x3 + mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3h<j	h
U	mdl_I1a32h>Nh?)ubh8)r™}rš(hU
mdl_VdL3x3**2h<j	h
Umdl_VdL3x3__exp__2h>Nh?)ubh8)r›}rœ(hT,mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1 + mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2 + mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3 + mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1 + mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2 + mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3 + mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1 + mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2 + mdl_VdL3x3__exp__2*mdl_Xi3x3h<j	h
U	mdl_I1a33h>Nh?)ubh8)r}rž(hU complexconjugate(mdl_CKM1x1) h<j	h
Umdl_conjg__CKM1x1h>Nh?)ubh8)rŸ}r (hU complexconjugate(mdl_CKM1x2) h<j	h
Umdl_conjg__CKM1x2h>Nh?)ubh8)r¡}r¢(hU complexconjugate(mdl_CKM1x3) h<j	h
Umdl_conjg__CKM1x3h>Nh?)ubh8)r£}r¤(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a11h>Nh?)ubh8)r¥}r¦(hU complexconjugate(mdl_CKM2x1) h<j	h
Umdl_conjg__CKM2x1h>Nh?)ubh8)r§}r¨(hU complexconjugate(mdl_CKM2x2) h<j	h
Umdl_conjg__CKM2x2h>Nh?)ubh8)r©}rª(hU complexconjugate(mdl_CKM2x3) h<j	h
Umdl_conjg__CKM2x3h>Nh?)ubh8)r«}r¬(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a12h>Nh?)ubh8)r­}r®(hU complexconjugate(mdl_CKM3x1) h<j	h
Umdl_conjg__CKM3x1h>Nh?)ubh8)r¯}r°(hU complexconjugate(mdl_CKM3x2) h<j	h
Umdl_conjg__CKM3x2h>Nh?)ubh8)r±}r²(hU complexconjugate(mdl_CKM3x3) h<j	h
Umdl_conjg__CKM3x3h>Nh?)ubh8)r³}r´(hTÑmdl_CKM1x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM1x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM1x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM1x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a13h>Nh?)ubh8)rµ}r¶(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a21h>Nh?)ubh8)r·}r¸(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a22h>Nh?)ubh8)r¹}rº(hTÑmdl_CKM2x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a23h>Nh?)ubh8)r»}r¼(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM1x3h<j	h
U	mdl_I2a31h>Nh?)ubh8)r½}r¾(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM2x3h<j	h
U	mdl_I2a32h>Nh?)ubh8)r¿}rÀ(hTÑmdl_CKM3x1*mdl_VdL1x1__exp__2*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1__exp__2*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x1*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1__exp__2*mdl_Xi1x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x2*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x2*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x2*mdl_Xi1x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2__exp__2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2__exp__2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x2__exp__2*mdl_Xi2x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL1x3*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x1*mdl_Xi1x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL2x3*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x1*mdl_Xi1x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x1*mdl_VdL3x3*mdl_Xi1x3*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL1x3*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x2*mdl_Xi2x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL2x3*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x2*mdl_Xi2x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x2*mdl_VdL3x3*mdl_Xi2x3*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3__exp__2*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x1*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL2x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x3__exp__2*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_VdL1x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_VdL2x3*mdl_VdL3x3*mdl_Xi3x3*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_VdL3x3__exp__2*mdl_Xi3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I2a33h>Nh?)ubh8)rÁ}rÂ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a11h>Nh?)ubh8)rÃ}rÄ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a12h>Nh?)ubh8)rÅ}rÆ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x1 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x1 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x1 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x1 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x1 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x1 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x1 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x1 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x1h<j	h
U	mdl_I3a13h>Nh?)ubh8)rÇ}rÈ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a21h>Nh?)ubh8)rÉ}rÊ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a22h>Nh?)ubh8)rË}rÌ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x2 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x2 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x2 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x2 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x2 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x2 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x2 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x2 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x2h<j	h
U	mdl_I3a23h>Nh?)ubh8)rÍ}rÎ(hT‰mdl_CKM1x1*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x1*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x1*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x1*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x1*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x1*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x1*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x1*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x1*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a31h>Nh?)ubh8)rÏ}rÐ(hT‰mdl_CKM1x2*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x2*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x2*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x2*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x2*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x2*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x2*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x2*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x2*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a32h>Nh?)ubh8)rÑ}rÒ(hT‰mdl_CKM1x3*mdl_Omega1x1*mdl_conjg__CKM1x3 + mdl_CKM2x3*mdl_Omega1x2*mdl_conjg__CKM1x3 + mdl_CKM3x3*mdl_Omega1x3*mdl_conjg__CKM1x3 + mdl_CKM1x3*mdl_Omega2x1*mdl_conjg__CKM2x3 + mdl_CKM2x3*mdl_Omega2x2*mdl_conjg__CKM2x3 + mdl_CKM3x3*mdl_Omega2x3*mdl_conjg__CKM2x3 + mdl_CKM1x3*mdl_Omega3x1*mdl_conjg__CKM3x3 + mdl_CKM2x3*mdl_Omega3x2*mdl_conjg__CKM3x3 + mdl_CKM3x3*mdl_Omega3x3*mdl_conjg__CKM3x3h<j	h
U	mdl_I3a33h>Nh?)ubeUaSrÓ…rÔ]rÕ(h8)rÖ}r×(hU cmath.sqrt(aS) h<h=h
Umdl_sqrt__aSh>Nh?jÔubh8)rØ}rÙ(hU#2*mdl_sqrt__aS*cmath.sqrt(cmath.pi)h<h=h
UGh>Nh?jÓ…ubh8)rÚ}rÛ(hUG**2h<h=h
U
mdl_G__exp__2h>Nh?jÓ…ubeuUinteractionsrÜcmadgraph.core.base_objects
InteractionList
rÝ)rÞ(cmadgraph.core.base_objects
Interaction
rß)rà(Uloop_particlesráNUperturbation_typerâNUcolorrã]räcmadgraph.core.color_algebra
ColorString
rå)ræ}rç(Ucoeffrècfractions
Fraction
réU1…RrêU
loop_Nc_powerrëKUis_imaginaryrì‰UNc_powerríKubaUordersrî}rïUQEDrðKsU	particlesrñcmadgraph.core.base_objects
ParticleList
rò)ró(cmadgraph.core.base_objects
Particle
rô)rõ(Ucountertermrö}r÷h
UhU
self_antipartrøˆjãKh<UUwidthrùhìUchargerúGUmassrûh×ULeptonNumberrüKUYKUantinamerýUhUlinerþUdashedrÿUis_partrˆUspinrKU
propagatorrUUpdg_coderKu}rbjõjõjõe}rbUlorentzr]rUSSSS1raU	couplingsr	}r
KK†rUGC_36sh<UbaserUidr
Ku}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(jõjõjõe}rbj]rUSSS1raj	}rKK†rUGC_69sh<jj
Ku}rbjß)r(jáNjâNjã]rjå)rcmadgraph.core.color_algebra
f
rKKK‡Rr a}r!(jèjéU1…Rr"jëKjì‰jíKubajî}r#UQCDr$Ksjñjò)r%(jô)r&(jö}r'h
UgjøˆjãKh<UjùhöjúGjûhöjüKUYKjýUgjþUcurlyr(jˆjKjKjKu}r)bj&j&e}r*bj]r+UVVV1r,aj	}r-KK†r.UGC_6sh<jj
Ku}r/bjß)r0(jáNjâNjã]r1(jå)r2(jJÿÿÿÿKK‡Rr3jKKJÿÿÿÿ‡Rr4e}r5(jèjéU1…Rr6jëKjì‰jíKubjå)r7(jJÿÿÿÿKK‡Rr8jKKJÿÿÿÿ‡Rr9e}r:(jèjéU1…Rr;jëKjì‰jíKubjå)r<(jJÿÿÿÿKK‡Rr=jKKJÿÿÿÿ‡Rr>e}r?(jèjéU1…Rr@jëKjì‰jíKubejî}rAj$Ksjñjò)rB(j&j&j&j&e}rCbj]rD(UVVVV1rEUVVVV3rFUVVVV4rGej	}rH(KK†rIUGC_8KK†rJUGC_8KK†rKUGC_8uh<jj
Ku}rLbjß)rM(jáNjâNjã]rNjå)rOcmadgraph.core.color_algebra
T
rPKK†RrQa}rR(jèjéU1…RrSjëKjì‰jíKubajî}rTjðKsjñjò)rU(jô)rV(jö}rWh
Udjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhËjýUd~rXUYKjüKjþUstraightrYj‰h<UjUjKu}rZbjô)r[(jö}r\h
Udjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhËjüKUYKjýjXjþjYjˆjKjUjKu}r]bjõe}r^bj]r_UFFS1r`aj	}raKK†rbUGC_83sh<jj
Ku}rcbjß)rd(jáNjâNjã]rejå)rfjPKK†Rrga}rh(jèjéU1…RrijëKjì‰jíKubajî}rjjðKsjñjò)rk(jô)rl(jö}rmh
Usjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhÏjýUs~rnUYKjüKjþjYj‰h<UjUjKu}robjô)rp(jö}rqh
Usjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhÏjüKUYKjýjnjþjYjˆjKjUjKu}rrbjõe}rsbj]rtj`aj	}ruKK†rvUGC_86sh<jj
Ku}rwbjß)rx(jáNjâNjã]ryjå)rzjPKK†Rr{a}r|(jèjéU1…Rr}jëKjì‰jíKubajî}r~jðKsjñjò)r(jô)r€(jö}rh
Ubjø‰jãKjKjùhöjúG¿ÕUUUUUUjûhÓjýUb~r'UYKjüKjþjYj‰h<UjUjKu}rƒbjô)r"(jö}r…h
Ubjø‰jãKh<UjùhöjúG¿ÕUUUUUUjûhÓjüKUYKjýj'jþjYjˆjKjUjKu}r†bjõe}r‡bj]rˆj`aj	}r‰KK†rŠUGC_81sh<jj
Ku}r‹bjß)rŒ(jáNjâNjã]rjå)rŽ}r(jèjéU1…RrjëKjì‰jíKubajî}r'jðKsjñjò)r'(jô)r"(jö}r"h
Ue-r•jø‰jãKjKjùhöjúG¿ðjûh³jýUe+r–UYKjüKjþjYj‰h<UjUjKu}r—bjô)r˜(jö}r™h
j•jø‰jãKh<UjùhöjúG¿ðjûh³jüKUYKjýj–jþjYjˆjKjUjKu}ršbjõe}r›bj]rœj`aj	}rKK†ržUGC_84sh<jj
Ku}rŸbjß)r (jáNjâNjã]r¡jå)r¢}r£(jèjéU1…Rr¤jëKjì‰jíKubajî}r¥jðKsjñjò)r¦(jô)r§(jö}r¨h
Umu-r©jø‰jãKjKjùhöjúG¿ðjûh·jýUmu+rªUYKjüKjþjYj‰h<UjUjK
u}r«bjô)r¬(jö}r­h
j©jø‰jãKh<UjùhöjúG¿ðjûh·jüKUYKjýjªjþjYjˆjKjUjK
u}r®bjõe}r¯bj]r°j`aj	}r±KK†r²UGC_85sh<jj
K	u}r³bjß)r´(jáNjâNjã]rµjå)r¶}r·(jèjéU1…Rr¸jëKjì‰jíKubajî}r¹jðKsjñjò)rº(jô)r»(jö}r¼h
Uta-r½jø‰jãKjKjùhöjúG¿ðjûh»jýUta+r¾UYKjüKjþjYj‰h<UjUjKu}r¿bjô)rÀ(jö}rÁh
j½jø‰jãKh<UjùhöjúG¿ðjûh»jüKUYKjýj¾jþjYjˆjKjUjKu}rÂbjõe}rÃbj]rÄj`aj	}rÅKK†rÆUGC_88sh<jj
K
u}rÇbjß)rÈ(jáNjâNjã]rÉjå)rÊjPKK†RrËa}rÌ(jèjéU1…RrÍjëKjì‰jíKubajî}rÎjðKsjñjò)rÏ(jô)rÐ(jö}rÑh
Uujø‰jãKjKjùhöjúG?åUUUUUUjûh¿jýUu~rÒUYKjüKjþjYj‰h<UjUjKu}rÓbjô)rÔ(jö}rÕh
Uujø‰jãKh<UjùhöjúG?åUUUUUUjûh¿jüKUYKjýjÒjþjYjˆjKjUjKu}rÖbjõe}r×bj]rØj`aj	}rÙKK†rÚUGC_89sh<jj
Ku}rÛbjß)rÜ(jáNjâNjã]rÝjå)rÞjPKK†Rrßa}rà(jèjéU1…RrájëKjì‰jíKubajî}râjðKsjñjò)rã(jô)rä(jö}råh
Ucjø‰jãKjKjùhöjúG?åUUUUUUjûhÃjýUc~ræUYKjüKjþjYj‰h<UjUjKu}rçbjô)rè(jö}réh
Ucjø‰jãKh<UjùhöjúG?åUUUUUUjûhÃjüKUYKjýjæjþjYjˆjKjUjKu}rêbjõe}rëbj]rìj`aj	}ríKK†rîUGC_82sh<jj
Ku}rïbjß)rð(jáNjâNjã]rñjå)ròjPKK†Rróa}rô(jèjéU1…RrõjëKjì‰jíKubajî}röjðKsjñjò)r÷(jô)rø(jö}rùh
Utjø‰jãKjKjùhèjúG?åUUUUUUjûhÇjýUt~rúUYKjüKjþjYj‰h<UjUjKu}rûbjô)rü(jö}rýh
Utjø‰jãKh<UjùhèjúG?åUUUUUUjûhÇjüKUYKjýjújþjYjˆjKjUjKu}rþbjõe}rÿbj]rj`aj	}rKK†rUGC_87sh<jj
K
u}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…RrjëKjì‰jíKubajî}r	jðKsjñjò)r
(jô)r(jö}rh
UajøˆjãKh<UjùhöjúGjûhöjüKUYKjýUajþUwavyr
jˆjKjKjKu}rbjô)r(jö}rh
Uw+rjø‰jãKjKjùhäjúG?ðjûhBjýUw-rUYKjüKjþj
j‰h<UjUjKu}rbjô)r(jö}rh
jjø‰jãKh<UjùhäjúG?ðjûhBjüKUYKjýjjþj
jˆjKjUjKu}rbe}rbj]rj,aj	}rKK†rUGC_4sh<jj
Ku}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…Rr jëKjì‰jíKubajî}r!jðKsjñjò)r"(jjjõjõe}r#bj]r$UVVSS1r%aj	}r&KK†r'UGC_46sh<jj
Ku}r(bjß)r)(jáNjâNjã]r*jå)r+}r,(jèjéU1…Rr-jëKjì‰jíKubajî}r.jðKsjñjò)r/(jjjõe}r0bj]r1UVVS1r2aj	}r3KK†r4UGC_70sh<jj
Ku}r5bjß)r6(jáNjâNjã]r7jå)r8}r9(jèjéU1…Rr:jëKjì‰jíKubajî}r;jðKsjñjò)r<(jjjje}r=bj]r>UVVVV2r?aj	}r@KK†rAUGC_5sh<jj
Ku}rBbjß)rC(jáNjâNjã]rDjå)rE}rF(jèjéU1…RrGjëKjì‰jíKubajî}rHjðKsjñjò)rI(jjjô)rJ(jö}rKh
UzjøˆjãKh<UjùhàjúGjûh¯jüKUYKjýUzjþj
jˆjKjUjKu}rLbe}rMbj]rNj,aj	}rOKK†rPUGC_59sh<jj
Ku}rQbjß)rR(jáNjâNjã]rSjå)rT}rU(jèjéU1…RrVjëKjì‰jíKubajî}rWjðKsjñjò)rX(jjjje}rYbj]rZj?aj	}r[KK†r\UGC_47sh<jj
Ku}r]bjß)r^(jáNjâNjã]r_jå)r`}ra(jèjéU1…RrbjëKjì‰jíKubajî}rcjðKsjñjò)rd(jjjjJe}rebj]rfUVVVV5rgaj	}rhKK†riUGC_60sh<jj
Ku}rjbjß)rk(jáNjâNjã]rljå)rm}rn(jèjéU1…RrojëKjì‰jíKubajî}rpjðKsjñjò)rq(jJjJjõjõe}rrbj]rsj%aj	}rtKK†ruUGC_68sh<jj
Ku}rvbjß)rw(jáNjâNjã]rxjå)ry}rz(jèjéU1…Rr{jëKjì‰jíKubajî}r|jðKsjñjò)r}(jJjJjõe}r~bj]rj2aj	}r€KK†rUGC_71sh<jj
Ku}r'bjß)rƒ(jáNjâNjã]r"jå)r…}r†(jèjéU1…Rr‡jëKjì‰jíKubajî}rˆjðKsjñjò)r‰(jjjJjJe}rŠbj]r‹j?aj	}rŒKK†rUGC_48sh<jj
Ku}rŽbjß)r(jáNjâNjã]rjå)r'}r'(jèjéU1…Rr"jëKjì‰jíKubajî}r"jðKsjñjò)r•(j"j˜je}r–bj]r—UFFV1r˜aj	}r™KK†ršUGC_3sh<jj
Ku}r›bjß)rœ(jáNjâNjã]rjå)rž}rŸ(jèjéU1…Rr jëKjì‰jíKubajîj"jñjò)r¡(j§j¬je}r¢bj]r£j˜aj	}r¤KK†r¥UGC_3sh<jj
Ku}r¦bjß)r§(jáNjâNjã]r¨jå)r©}rª(jèjéU1…Rr«jëKjì‰jíKubajîj"jñjò)r¬(j»jÀje}r­bj]r®j˜aj	}r¯KK†r°UGC_3sh<jj
Ku}r±bjß)r²(jáNjâNjã]r³jå)r´jPKK†Rrµa}r¶(jèjéU1…Rr·jëKjì‰jíKubajî}r¸jðKsjñjò)r¹(jÐjÔje}rºbj]r»j˜aj	}r¼KK†r½UGC_2sh<jj
Ku}r¾bjß)r¿(jáNjâNjã]rÀjå)rÁjPKK†RrÂa}rÃ(jèjéU1…RrÄjëKjì‰jíKubajîj¸jñjò)rÅ(jäjèje}rÆbj]rÇj˜aj	}rÈKK†rÉUGC_2sh<jj
Ku}rÊbjß)rË(jáNjâNjã]rÌjå)rÍjPKK†RrÎa}rÏ(jèjéU1…RrÐjëKjì‰jíKubajîj¸jñjò)rÑ(jøjüje}rÒbj]rÓj˜aj	}rÔKK†rÕUGC_2sh<jj
Ku}rÖbjß)r×(jáNjâNjã]rØjå)rÙjPKK†RrÚa}rÛ(jèjéU1…RrÜjëKjì‰jíKubajî}rÝjðKsjñjò)rÞ(jVj[je}rßbj]ràj˜aj	}ráKK†râUGC_1sh<jj
Ku}rãbjß)rä(jáNjâNjã]råjå)ræjPKK†Rrça}rè(jèjéU1…RréjëKjì‰jíKubajîjÝjñjò)rê(jljpje}rëbj]rìj˜aj	}ríKK†rîUGC_1sh<jj
Ku}rïbjß)rð(jáNjâNjã]rñjå)ròjPKK†Rróa}rô(jèjéU1…RrõjëKjì‰jíKubajîjÝjñjò)rö(j€j"je}r÷bj]røj˜aj	}rùKK†rúUGC_1sh<jj
K u}rûbjß)rü(jáNjâNjã]rýjå)rþjPKKK‡Rrÿa}r(jèjéU1…RrjëKjì‰jíKubajî}rj$Ksjñjò)r(jÐjÔj&e}rbj]rj˜aj	}rKK†rUGC_7sh<jj
K!u}rbjß)r	(jáNjâNjã]r
jå)rjPKKK‡Rra}r
(jèjéU1…RrjëKjì‰jíKubajîjjñjò)r(jäjèj&e}rbj]rj˜aj	}rKK†rUGC_7sh<jj
K"u}rbjß)r(jáNjâNjã]rjå)rjPKKK‡Rra}r(jèjéU1…RrjëKjì‰jíKubajîjjñjò)r(jøjüj&e}rbj]rj˜aj	}rKK†rUGC_7sh<jj
K#u}r bjß)r!(jáNjâNjã]r"jå)r#jPKKK‡Rr$a}r%(jèjéU1…Rr&jëKjì‰jíKubajîjjñjò)r'(jVj[j&e}r(bj]r)j˜aj	}r*KK†r+UGC_7sh<jj
K$u}r,bjß)r-(jáNjâNjã]r.jå)r/jPKKK‡Rr0a}r1(jèjéU1…Rr2jëKjì‰jíKubajîjjñjò)r3(jljpj&e}r4bj]r5j˜aj	}r6KK†r7UGC_7sh<jj
K%u}r8bjß)r9(jáNjâNjã]r:jå)r;jPKKK‡Rr<a}r=(jèjéU1…Rr>jëKjì‰jíKubajîjjñjò)r?(j€j"j&e}r@bj]rAj˜aj	}rBKK†rCUGC_7sh<jj
K&u}rDbjß)rE(jáNjâNjã]rFjå)rGjPKK†RrHa}rI(jèjéU1…RrJjëKjì‰jíKubajî}rKjðKsjñjò)rL(jVjÔje}rMbj]rNUFFV2rOaj	}rPKK†rQUGC_50sh<jj
K'u}rRbjß)rS(jáNjâNjã]rTjå)rUjPKK†RrVa}rW(jèjéU1…RrXjëKjì‰jíKubajî}rYjðKsjñjò)rZ(jljÔje}r[bj]r\jOaj	}r]KK†r^UGC_51sh<jj
K(u}r_bjß)r`(jáNjâNjã]rajå)rbjPKK†Rrca}rd(jèjéU1…RrejëKjì‰jíKubajî}rfjðKsjñjò)rg(j€jÔje}rhbj]rijOaj	}rjKK†rkUGC_52sh<jj
K)u}rlbjß)rm(jáNjâNjã]rnjå)rojPKK†Rrpa}rq(jèjéU1…RrrjëKjì‰jíKubajî}rsjðKsjñjò)rt(jVjèje}rubj]rvjOaj	}rwKK†rxUGC_53sh<jj
K*u}rybjß)rz(jáNjâNjã]r{jå)r|jPKK†Rr}a}r~(jèjéU1…RrjëKjì‰jíKubajî}r€jðKsjñjò)r(jljèje}r'bj]rƒjOaj	}r"KK†r…UGC_54sh<jj
K+u}r†bjß)r‡(jáNjâNjã]rˆjå)r‰jPKK†RrŠa}r‹(jèjéU1…RrŒjëKjì‰jíKubajî}rjðKsjñjò)rŽ(j€jèje}rbj]rjOaj	}r'KK†r'UGC_55sh<jj
K,u}r"bjß)r"(jáNjâNjã]r•jå)r–jPKK†Rr—a}r˜(jèjéU1…Rr™jëKjì‰jíKubajî}ršjðKsjñjò)r›(jVjüje}rœbj]rjOaj	}ržKK†rŸUGC_56sh<jj
K-u}r bjß)r¡(jáNjâNjã]r¢jå)r£jPKK†Rr¤a}r¥(jèjéU1…Rr¦jëKjì‰jíKubajî}r§jðKsjñjò)r¨(jljüje}r©bj]rªjOaj	}r«KK†r¬UGC_57sh<jj
K.u}r­bjß)r®(jáNjâNjã]r¯jå)r°jPKK†Rr±a}r²(jèjéU1…Rr³jëKjì‰jíKubajî}r´jðKsjñjò)rµ(j€jüje}r¶bj]r·jOaj	}r¸KK†r¹UGC_58sh<jj
K/u}rºbjß)r»(jáNjâNjã]r¼jå)r½jPKK†Rr¾a}r¿(jèjéU1…RrÀjëKjì‰jíKubajî}rÁjðKsjñjò)rÂ(jÐj[je}rÃbj]rÄjOaj	}rÅKK†rÆUGC_90sh<jj
K0u}rÇbjß)rÈ(jáNjâNjã]rÉjå)rÊjPKK†RrËa}rÌ(jèjéU1…RrÍjëKjì‰jíKubajî}rÎjðKsjñjò)rÏ(jäj[je}rÐbj]rÑjOaj	}rÒKK†rÓUGC_93sh<jj
K1u}rÔbjß)rÕ(jáNjâNjã]rÖjå)r×jPKK†RrØa}rÙ(jèjéU1…RrÚjëKjì‰jíKubajî}rÛjðKsjñjò)rÜ(jøj[je}rÝbj]rÞjOaj	}rßKK†ràUGC_96sh<jj
K2u}rábjß)râ(jáNjâNjã]rãjå)räjPKK†Rråa}ræ(jèjéU1…RrçjëKjì‰jíKubajî}rèjðKsjñjò)ré(jÐjpje}rêbj]rëjOaj	}rìKK†ríUGC_91sh<jj
K3u}rîbjß)rï(jáNjâNjã]rðjå)rñjPKK†Rròa}ró(jèjéU1…RrôjëKjì‰jíKubajî}rõjðKsjñjò)rö(jäjpje}r÷bj]røjOaj	}rùKK†rúUGC_94sh<jj
K4u}rûbjß)rü(jáNjâNjã]rýjå)rþjPKK†Rrÿa}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(jøjpje}rbj]rjOaj	}rKK†rUGC_97sh<jj
K5u}rbjß)r	(jáNjâNjã]r
jå)rjPKK†Rra}r
(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(jÐj"je}rbj]rjOaj	}rKK†rUGC_92sh<jj
K6u}rbjß)r(jáNjâNjã]rjå)rjPKK†Rra}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(jäj"je}rbj]rjOaj	}r KK†r!UGC_95sh<jj
K7u}r"bjß)r#(jáNjâNjã]r$jå)r%jPKK†Rr&a}r'(jèjéU1…Rr(jëKjì‰jíKubajî}r)jðKsjñjò)r*(jøj"je}r+bj]r,jOaj	}r-KK†r.UGC_98sh<jj
K8u}r/bjß)r0(jáNjâNjã]r1jå)r2}r3(jèjéU1…Rr4jëKjì‰jíKubajî}r5jðKsjñjò)r6(j"jô)r7(jö}r8h
Uver9jø‰jãKh<UjùhöjúGjûhöjüKUYKjýUve~r:jþjYjˆjKjUjKu}r;bje}r<bj]r=jOaj	}r>KK†r?UGC_49sh<jj
K9u}r@bjß)rA(jáNjâNjã]rBjå)rC}rD(jèjéU1…RrEjëKjì‰jíKubajîj5jñjò)rF(j§jô)rG(jö}rHh
UvmrIjø‰jãKh<UjùhöjúGjûhöjüKUYKjýUvm~rJjþjYjˆjKjUjKu}rKbje}rLbj]rMjOaj	}rNKK†rOUGC_49sh<jj
K:u}rPbjß)rQ(jáNjâNjã]rRjå)rS}rT(jèjéU1…RrUjëKjì‰jíKubajîj5jñjò)rV(j»jô)rW(jö}rXh
UvtrYjø‰jãKh<UjùhöjúGjûhöjüKUYKjýUvt~rZjþjYjˆjKjUjKu}r[bje}r\bj]r]jOaj	}r^KK†r_UGC_49sh<jj
K;u}r`bjß)ra(jáNjâNjã]rbjå)rc}rd(jèjéU1…RrejëKjì‰jíKubajîj5jñjò)rf(jô)rg(jö}rhh
j9jø‰jãKjKjùhöjúGjûhöjýj:UYKjüKjþjYj‰h<UjUjKu}ribj˜je}rjbj]rkjOaj	}rlKK†rmUGC_49sh<jj
K<u}rnbjß)ro(jáNjâNjã]rpjå)rq}rr(jèjéU1…RrsjëKjì‰jíKubajîj5jñjò)rt(jô)ru(jö}rvh
jIjø‰jãKjKjùhöjúGjûhöjýjJUYKjüKjþjYj‰h<UjUjKu}rwbj¬je}rxbj]ryjOaj	}rzKK†r{UGC_49sh<jj
K=u}r|bjß)r}(jáNjâNjã]r~jå)r}r€(jèjéU1…RrjëKjì‰jíKubajîj5jñjò)r'(jô)rƒ(jö}r"h
jYjø‰jãKjKjùhöjúGjûhöjýjZUYKjüKjþjYj‰h<UjUjKu}r…bjÀje}r†bj]r‡jOaj	}rˆKK†r‰UGC_49sh<jj
K>u}rŠbjß)r‹(jáNjâNjã]rŒjå)rjPKK†RrŽa}r(jèjéU1…RrjëKjì‰jíKubajî}r'jðKsjñjò)r'(jÐjÔjJe}r"bj]r"(jOUFFV3r•ej	}r–(KK†r—UGC_62KK†r˜UGC_65uh<jj
K?u}r™bjß)rš(jáNjâNjã]r›jå)rœjPKK†Rra}rž(jèjéU1…RrŸjëKjì‰jíKubajîj'jñjò)r (jäjèjJe}r¡bj]r¢(jOj•ej	}r£(KK†r¤UGC_62KK†r¥UGC_65uh<jj
K@u}r¦bjß)r§(jáNjâNjã]r¨jå)r©jPKK†Rrªa}r«(jèjéU1…Rr¬jëKjì‰jíKubajîj'jñjò)r­(jøjüjJe}r®bj]r¯(jOj•ej	}r°(KK†r±UGC_62KK†r²UGC_65uh<jj
KAu}r³bjß)r´(jáNjâNjã]rµjå)r¶jPKK†Rr·a}r¸(jèjéU1…Rr¹jëKjì‰jíKubajî}rºjðKsjñjò)r»(jVj[jJe}r¼bj]r½(jOj•ej	}r¾(KK†r¿UGC_61KK†rÀUGC_64uh<jj
KBu}rÁbjß)rÂ(jáNjâNjã]rÃjå)rÄjPKK†RrÅa}rÆ(jèjéU1…RrÇjëKjì‰jíKubajîjºjñjò)rÈ(jljpjJe}rÉbj]rÊ(jOj•ej	}rË(KK†rÌUGC_61KK†rÍUGC_64uh<jj
KCu}rÎbjß)rÏ(jáNjâNjã]rÐjå)rÑjPKK†RrÒa}rÓ(jèjéU1…RrÔjëKjì‰jíKubajîjºjñjò)rÕ(j€j"jJe}rÖbj]r×(jOj•ej	}rØ(KK†rÙUGC_61KK†rÚUGC_64uh<jj
KDu}rÛbjß)rÜ(jáNjâNjã]rÝjå)rÞ}rß(jèjéU1…RràjëKjì‰jíKubajî}rájðKsjñjò)râ(jgj7jJe}rãbj]räjOaj	}råKK†ræUGC_67sh<jj
KEu}rçbjß)rè(jáNjâNjã]réjå)rê}rë(jèjéU1…RrìjëKjì‰jíKubajîjájñjò)rí(jujGjJe}rîbj]rïjOaj	}rðKK†rñUGC_67sh<jj
KFu}ròbjß)ró(jáNjâNjã]rôjå)rõ}rö(jèjéU1…Rr÷jëKjì‰jíKubajîjájñjò)rø(jƒjWjJe}rùbj]rújOaj	}rûKK†rüUGC_67sh<jj
KGu}rýbjß)rþ(jáNjâNjã]rÿjå)r}r(jèjéU1…RrjëKjì‰jíKubajî}rjðKsjñjò)r(j"j˜jJe}rbj]r(jOj•ej	}r(KK†rUGC_63KK†r	UGC_66uh<jj
KHu}r
bjß)r(jáNjâNjã]rjå)r
}r(jèjéU1…RrjëKjì‰jíKubajîjjñjò)r(j§j¬jJe}rbj]r(jOj•ej	}r(KK†rUGC_63KK†rUGC_66uh<jj
KIu}rbjß)r(jáNjâNjã]rjå)r}r(jèjéU1…RrjëKjì‰jíKubajîjjñjò)r(j»jÀjJe}rbj]r(jOj•ej	}r(KK†r UGC_63KK†r!UGC_66uh<jj
KJu}r"bjß)r#(jáNjâNjã]r$jå)r%}r&(jèjéU1…Rr'jëKjì‰jíKubajî}r(UNPr)Ksjñjò)r*(j"j˜jô)r+(jö}r,h
Uzpr-jøˆjãKh<UjùhðjúGjûhÛjüKUYKjýUzpr.jþj
jˆjKjUjK u}r/be}r0bj]r1j˜aj	}r2KK†r3UGC_37sh<jj
KKu}r4bjß)r5(jáNjâNjã]r6jå)r7}r8(jèjéU1…Rr9jëKjì‰jíKubajî}r:j)Ksjñjò)r;(j§j˜j+e}r<bj]r=j˜aj	}r>KK†r?UGC_38sh<jj
KLu}r@bjß)rA(jáNjâNjã]rBjå)rC}rD(jèjéU1…RrEjëKjì‰jíKubajî}rFj)Ksjñjò)rG(j»j˜j+e}rHbj]rIj˜aj	}rJKK†rKUGC_39sh<jj
KMu}rLbjß)rM(jáNjâNjã]rNjå)rO}rP(jèjéU1…RrQjëKjì‰jíKubajî}rRj)Ksjñjò)rS(j"j¬j+e}rTbj]rUj˜aj	}rVKK†rWUGC_40sh<jj
KNu}rXbjß)rY(jáNjâNjã]rZjå)r[}r\(jèjéU1…Rr]jëKjì‰jíKubajî}r^j)Ksjñjò)r_(j§j¬j+e}r`bj]raj˜aj	}rbKK†rcUGC_41sh<jj
KOu}rdbjß)re(jáNjâNjã]rfjå)rg}rh(jèjéU1…RrijëKjì‰jíKubajî}rjj)Ksjñjò)rk(j»j¬j+e}rlbj]rmj˜aj	}rnKK†roUGC_42sh<jj
KPu}rpbjß)rq(jáNjâNjã]rrjå)rs}rt(jèjéU1…RrujëKjì‰jíKubajî}rvj)Ksjñjò)rw(j"jÀj+e}rxbj]ryj˜aj	}rzKK†r{UGC_43sh<jj
KQu}r|bjß)r}(jáNjâNjã]r~jå)r}r€(jèjéU1…RrjëKjì‰jíKubajî}r'j)Ksjñjò)rƒ(j§jÀj+e}r"bj]r…j˜aj	}r†KK†r‡UGC_44sh<jj
KRu}rˆbjß)r‰(jáNjâNjã]rŠjå)r‹}rŒ(jèjéU1…RrjëKjì‰jíKubajî}rŽj)Ksjñjò)r(j»jÀj+e}rbj]r'j˜aj	}r'KK†r"UGC_45sh<jj
KSu}r"bjß)r•(jáNjâNjã]r–jå)r—jPKK†Rr˜a}r™(jèjéU1…RršjëKjì‰jíKubajî}r›j)Ksjñjò)rœ(jVj[j+e}rbj]rž(jOj•ej	}rŸ(KK†r UGC_72KK†r¡UGC_9uh<jj
KTu}r¢bjß)r£(jáNjâNjã]r¤jå)r¥jPKK†Rr¦a}r§(jèjéU1…Rr¨jëKjì‰jíKubajî}r©j)Ksjñjò)rª(jlj[j+e}r«bj]r¬(jOj•ej	}r­(KK†r®UGC_73KK†r¯UGC_10uh<jj
KUu}r°bjß)r±(jáNjâNjã]r²jå)r³jPKK†Rr´a}rµ(jèjéU1…Rr¶jëKjì‰jíKubajî}r·j)Ksjñjò)r¸(j€j[j+e}r¹bj]rº(jOj•ej	}r»(KK†r¼UGC_74KK†r½UGC_11uh<jj
KVu}r¾bjß)r¿(jáNjâNjã]rÀjå)rÁjPKK†RrÂa}rÃ(jèjéU1…RrÄjëKjì‰jíKubajî}rÅj)Ksjñjò)rÆ(jVjpj+e}rÇbj]rÈ(jOj•ej	}rÉ(KK†rÊUGC_75KK†rËUGC_12uh<jj
KWu}rÌbjß)rÍ(jáNjâNjã]rÎjå)rÏjPKK†RrÐa}rÑ(jèjéU1…RrÒjëKjì‰jíKubajî}rÓj)Ksjñjò)rÔ(jljpj+e}rÕbj]rÖ(jOj•ej	}r×(KK†rØUGC_76KK†rÙUGC_13uh<jj
KXu}rÚbjß)rÛ(jáNjâNjã]rÜjå)rÝjPKK†RrÞa}rß(jèjéU1…RràjëKjì‰jíKubajî}ráj)Ksjñjò)râ(j€jpj+e}rãbj]rä(jOj•ej	}rå(KK†ræUGC_77KK†rçUGC_14uh<jj
KYu}rèbjß)ré(jáNjâNjã]rêjå)rëjPKK†Rrìa}rí(jèjéU1…RrîjëKjì‰jíKubajî}rïj)Ksjñjò)rð(jVj"j+e}rñbj]rò(jOj•ej	}ró(KK†rôUGC_78KK†rõUGC_15uh<jj
KZu}röbjß)r÷(jáNjâNjã]røjå)rùjPKK†Rrúa}rû(jèjéU1…RrüjëKjì‰jíKubajî}rýj)Ksjñjò)rþ(jlj"j+e}rÿbj]r(jOj•ej	}r(KK†rUGC_79KK†rUGC_16uh<jj
K[u}rbjß)r(jáNjâNjã]rjå)rjPKK†Rra}r	(jèjéU1…Rr
jëKjì‰jíKubajî}rj)Ksjñjò)r(j€j"j+e}r
bj]r(jOj•ej	}r(KK†rUGC_80KK†rUGC_17uh<jj
K\u}rbjß)r(jáNjâNjã]rjå)rjPKK†Rra}r(jèjéU1…RrjëKjì‰jíKubajîj›jñjò)r(jÐjÔj+e}rbj]r(jOj•ej	}r(KK†rUGC_72KK†rUGC_18uh<jj
K]u}rbjß)r (jáNjâNjã]r!jå)r"jPKK†Rr#a}r$(jèjéU1…Rr%jëKjì‰jíKubajîj©jñjò)r&(jäjÔj+e}r'bj]r((jOj•ej	}r)(KK†r*UGC_73KK†r+UGC_19uh<jj
K^u}r,bjß)r-(jáNjâNjã]r.jå)r/jPKK†Rr0a}r1(jèjéU1…Rr2jëKjì‰jíKubajîj·jñjò)r3(jøjÔj+e}r4bj]r5(jOj•ej	}r6(KK†r7UGC_74KK†r8UGC_20uh<jj
K_u}r9bjß)r:(jáNjâNjã]r;jå)r<jPKK†Rr=a}r>(jèjéU1…Rr?jëKjì‰jíKubajîjÅjñjò)r@(jÐjèj+e}rAbj]rB(jOj•ej	}rC(KK†rDUGC_75KK†rEUGC_21uh<jj
K`u}rFbjß)rG(jáNjâNjã]rHjå)rIjPKK†RrJa}rK(jèjéU1…RrLjëKjì‰jíKubajîjÓjñjò)rM(jäjèj+e}rNbj]rO(jOj•ej	}rP(KK†rQUGC_76KK†rRUGC_22uh<jj
Kau}rSbjß)rT(jáNjâNjã]rUjå)rVjPKK†RrWa}rX(jèjéU1…RrYjëKjì‰jíKubajîjájñjò)rZ(jøjèj+e}r[bj]r\(jOj•ej	}r](KK†r^UGC_77KK†r_UGC_23uh<jj
Kbu}r`bjß)ra(jáNjâNjã]rbjå)rcjPKK†Rrda}re(jèjéU1…RrfjëKjì‰jíKubajîjïjñjò)rg(jÐjüj+e}rhbj]ri(jOj•ej	}rj(KK†rkUGC_78KK†rlUGC_24uh<jj
Kcu}rmbjß)rn(jáNjâNjã]rojå)rpjPKK†Rrqa}rr(jèjéU1…RrsjëKjì‰jíKubajîjýjñjò)rt(jäjüj+e}rubj]rv(jOj•ej	}rw(KK†rxUGC_79KK†ryUGC_25uh<jj
Kdu}rzbjß)r{(jáNjâNjã]r|jå)r}jPKK†Rr~a}r(jèjéU1…Rr€jëKjì‰jíKubajîjjñjò)r(jøjüj+e}r'bj]rƒ(jOj•ej	}r"(KK†r…UGC_80KK†r†UGC_26uh<jj
Keu}r‡bjß)rˆ(jáNjâNjã]r‰jå)rŠ}r‹(jèjéU1…RrŒjëKjì‰jíKubajî}rj)Ksjñjò)rŽ(jgj7j+e}rbj]rjOaj	}r'KK†r'UGC_27sh<jj
Kfu}r"bjß)r"(jáNjâNjã]r•jå)r–}r—(jèjéU1…Rr˜jëKjì‰jíKubajî}r™j)Ksjñjò)rš(juj7j+e}r›bj]rœjOaj	}rKK†ržUGC_28sh<jj
Kgu}rŸbjß)r (jáNjâNjã]r¡jå)r¢}r£(jèjéU1…Rr¤jëKjì‰jíKubajî}r¥j)Ksjñjò)r¦(jƒj7j+e}r§bj]r¨jOaj	}r©KK†rªUGC_29sh<jj
Khu}r«bjß)r¬(jáNjâNjã]r­jå)r®}r¯(jèjéU1…Rr°jëKjì‰jíKubajî}r±j)Ksjñjò)r²(jgjGj+e}r³bj]r´jOaj	}rµKK†r¶UGC_30sh<jj
Kiu}r·bjß)r¸(jáNjâNjã]r¹jå)rº}r»(jèjéU1…Rr¼jëKjì‰jíKubajî}r½j)Ksjñjò)r¾(jujGj+e}r¿bj]rÀjOaj	}rÁKK†rÂUGC_31sh<jj
Kju}rÃbjß)rÄ(jáNjâNjã]rÅjå)rÆ}rÇ(jèjéU1…RrÈjëKjì‰jíKubajî}rÉj)Ksjñjò)rÊ(jƒjGj+e}rËbj]rÌjOaj	}rÍKK†rÎUGC_32sh<jj
Kku}rÏbjß)rÐ(jáNjâNjã]rÑjå)rÒ}rÓ(jèjéU1…RrÔjëKjì‰jíKubajî}rÕj)Ksjñjò)rÖ(jgjWj+e}r×bj]rØjOaj	}rÙKK†rÚUGC_33sh<jj
Klu}rÛbjß)rÜ(jáNjâNjã]rÝjå)rÞ}rß(jèjéU1…RràjëKjì‰jíKubajî}ráj)Ksjñjò)râ(jujWj+e}rãbj]räjOaj	}råKK†ræUGC_34sh<jj
Kmu}rçbjß)rè(jáNjâNjã]réjå)rê}rë(jèjéU1…RrìjëKjì‰jíKubajî}ríj)Ksjñjò)rî(jƒjWj+e}rïbj]rðjOaj	}rñKK†ròUGC_35sh<jj
Knu}róbe}rôbUref_dict_to1rõ}röUcoupling_ordersr÷NUexpansion_orderrø}rù(j)KcjðKcj$KcuUorder_hierarchyrú}rû(j)KjðKj$KuUcase_sensitiverü‰jñjò)rý(jjJjj&j7jGjWj˜j¬jÀjÔjèjüj[jpj"jõj+e}rþbj]rÿ(cZprime_B3L2_UFO.object_library
Lorentz
r)r}r(U	structurerUP(3,2) + P(3,3)h
UUUV1rUspinsr]r(JÿÿÿÿJÿÿÿÿKeubj)r}r(jU1h
jj]r	(KKKeubj)r
}r(jUProjM(2,1) + ProjP(2,1)h
j`j]r(KKKeubj)r
}r(jUGamma(3,2,1)h
j˜j]r(KKKeubj)r}r(jUGamma(3,2,-1)*ProjM(-1,1)h
jOj]r(KKKeubj)r}r(jUGamma(3,2,-1)*ProjP(-1,1)h
j•j]r(KKKeubj)r}r(jUMetric(1,2)rh
j2j]r(KKKeubj)r}r(jU{P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)h
j,j]r(KKKeubj)r}r(jU1h
jj]r(KKKKeubj)r }r!(jjh
j%j]r"(KKKKeubj)r#}r$(jU1Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)h
jEj]r%(KKKKeubj)r&}r'(jUMMetric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)h
j?j]r((KKKKeubj)r)}r*(jU1Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)h
jFj]r+(KKKKeubj)r,}r-(jU1Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)h
jGj]r.(KKKKeubj)r/}r0(jUUMetric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.h
jgj]r1(KKKKeubeU
got_majoranasr2NUconserved_charger3c__builtin__
set
r4]r5(UYjüjúe…Rr6U
particle_dictr7}r8(Kj[KjÔKjpKjèKj"KjüKj˜Kj7K
j¬KjGKjÀKjWKj&KjKjJKjKjõK j+JÿÿÿÿjVJèÿÿÿjJðÿÿÿjƒJñÿÿÿj»JòÿÿÿjuJóÿÿÿj§JôÿÿÿjgJõÿÿÿj"JúÿÿÿjøJûÿÿÿj€JüÿÿÿjäJýÿÿÿjlJþÿÿÿjÐuUgauger9]r:KaUlimitationsr;]r<j	}r=(h5…r>]r?(h8)r@}rA(hU-(mdl_ee*mdl_complexi)/3.h<j	h
UGC_1rBh>Nh?j>ubh8)rC}rD(hU(2*mdl_ee*mdl_complexi)/3.h<j	h
UGC_2rEh>Nh?h5…ubh8)rF}rG(hU-(mdl_ee*mdl_complexi)h<j	h
UGC_3rHh>Nh?h5…ubh8)rI}rJ(hUmdl_ee*mdl_complexih<j	h
UGC_4rKh>Nh?h5…ubh8)rL}rM(hUmdl_ee__exp__2*mdl_complexih<j	h
UGC_5rNh>Nh?h5…ubh8)rO}rP(hU-6*mdl_complexi*mdl_lamh<j	h
UGC_36rQh>Nh?h5…ubh8)rR}rS(hU1(mdl_ee__exp__2*mdl_complexi)/(2.*mdl_sw__exp__2)h<j	h
UGC_46rTh>Nh?h5…ubh8)rU}rV(hU/-((mdl_ee__exp__2*mdl_complexi)/mdl_sw__exp__2)h<j	h
UGC_47rWh>Nh?h5…ubh8)rX}rY(hU;(mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi)/mdl_sw__exp__2h<j	h
UGC_48rZh>Nh?h5…ubh8)r[}r\(hU*(mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_49r]h>Nh?h5…ubh8)r^}r_(hU5(mdl_CKM1x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_50r`h>Nh?h5…ubh8)ra}rb(hU5(mdl_CKM1x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_51rch>Nh?h5…ubh8)rd}re(hU5(mdl_CKM1x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_52rfh>Nh?h5…ubh8)rg}rh(hU5(mdl_CKM2x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_53rih>Nh?h5…ubh8)rj}rk(hU5(mdl_CKM2x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_54rlh>Nh?h5…ubh8)rm}rn(hU5(mdl_CKM2x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_55roh>Nh?h5…ubh8)rp}rq(hU5(mdl_CKM3x1*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_56rrh>Nh?h5…ubh8)rs}rt(hU5(mdl_CKM3x2*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_57ruh>Nh?h5…ubh8)rv}rw(hU5(mdl_CKM3x3*mdl_ee*mdl_complexi)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_58rxh>Nh?h5…ubh8)ry}rz(hU#(mdl_cw*mdl_ee*mdl_complexi)/mdl_swh<j	h
UGC_59r{h>Nh?h5…ubh8)r|}r}(hU.(-2*mdl_cw*mdl_ee__exp__2*mdl_complexi)/mdl_swh<j	h
UGC_60r~h>Nh?h5…ubh8)r}r€(hU((mdl_ee*mdl_complexi*mdl_sw)/(3.*mdl_cw)h<j	h
UGC_61rh>Nh?h5…ubh8)r'}rƒ(hU+(-2*mdl_ee*mdl_complexi*mdl_sw)/(3.*mdl_cw)h<j	h
UGC_62r"h>Nh?h5…ubh8)r…}r†(hU#(mdl_ee*mdl_complexi*mdl_sw)/mdl_cwh<j	h
UGC_63r‡h>Nh?h5…ubh8)rˆ}r‰(hUT-(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) - (mdl_ee*mdl_complexi*mdl_sw)/(6.*mdl_cw)h<j	h
UGC_64rŠh>Nh?h5…ubh8)r‹}rŒ(hUS(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) - (mdl_ee*mdl_complexi*mdl_sw)/(6.*mdl_cw)h<j	h
UGC_65rh>Nh?h5…ubh8)rŽ}r(hUT-(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) + (mdl_ee*mdl_complexi*mdl_sw)/(2.*mdl_cw)h<j	h
UGC_66rh>Nh?h5…ubh8)r'}r'(hUS(mdl_cw*mdl_ee*mdl_complexi)/(2.*mdl_sw) + (mdl_ee*mdl_complexi*mdl_sw)/(2.*mdl_cw)h<j	h
UGC_67r"h>Nh?h5…ubh8)r"}r•(hU¡mdl_ee__exp__2*mdl_complexi + (mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi)/(2.*mdl_sw__exp__2) + (mdl_ee__exp__2*mdl_complexi*mdl_sw__exp__2)/(2.*mdl_cw__exp__2)h<j	h
UGC_68r–h>Nh?h5…ubh8)r—}r˜(hU-6*mdl_complexi*mdl_lam*mdl_vevh<j	h
UGC_69r™h>Nh?h5…ubh8)rš}r›(hU9(mdl_ee__exp__2*mdl_complexi*mdl_vev)/(2.*mdl_sw__exp__2)h<j	h
UGC_70rœh>Nh?h5…ubh8)r}rž(hU¹mdl_ee__exp__2*mdl_complexi*mdl_vev + (mdl_cw__exp__2*mdl_ee__exp__2*mdl_complexi*mdl_vev)/(2.*mdl_sw__exp__2) + (mdl_ee__exp__2*mdl_complexi*mdl_sw__exp__2*mdl_vev)/(2.*mdl_cw__exp__2)h<j	h
UGC_71rŸh>Nh?h5…ubh8)r }r¡(hU$-((mdl_complexi*mdl_yb)/mdl_sqrt__2)h<j	h
UGC_81r¢h>Nh?h5…ubh8)r£}r¤(hU$-((mdl_complexi*mdl_yc)/mdl_sqrt__2)h<j	h
UGC_82r¥h>Nh?h5…ubh8)r¦}r§(hU%-((mdl_complexi*mdl_ydo)/mdl_sqrt__2)h<j	h
UGC_83r¨h>Nh?h5…ubh8)r©}rª(hU$-((mdl_complexi*mdl_ye)/mdl_sqrt__2)h<j	h
UGC_84r«h>Nh?h5…ubh8)r¬}r­(hU$-((mdl_complexi*mdl_ym)/mdl_sqrt__2)h<j	h
UGC_85r®h>Nh?h5…ubh8)r¯}r°(hU$-((mdl_complexi*mdl_ys)/mdl_sqrt__2)h<j	h
UGC_86r±h>Nh?h5…ubh8)r²}r³(hU$-((mdl_complexi*mdl_yt)/mdl_sqrt__2)h<j	h
UGC_87r´h>Nh?h5…ubh8)rµ}r¶(hU&-((mdl_complexi*mdl_ytau)/mdl_sqrt__2)h<j	h
UGC_88r·h>Nh?h5…ubh8)r¸}r¹(hU%-((mdl_complexi*mdl_yup)/mdl_sqrt__2)h<j	h
UGC_89rºh>Nh?h5…ubh8)r»}r¼(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_90r½h>Nh?h5…ubh8)r¾}r¿(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_91rÀh>Nh?h5…ubh8)rÁ}rÂ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM1x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_92rÃh>Nh?h5…ubh8)rÄ}rÅ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_93rÆh>Nh?h5…ubh8)rÇ}rÈ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_94rÉh>Nh?h5…ubh8)rÊ}rË(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM2x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_95rÌh>Nh?h5…ubh8)rÍ}rÎ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x1)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_96rÏh>Nh?h5…ubh8)rÐ}rÑ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x2)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_97rÒh>Nh?h5…ubh8)rÓ}rÔ(hU<(mdl_ee*mdl_complexi*mdl_conjg__CKM3x3)/(mdl_sw*mdl_sqrt__2)h<j	h
UGC_98rÕh>Nh?h5…ube)]rÖ(h8)r×}rØ(hU!-(mdl_complexi*mdl_gzp*mdl_I1a11)h<j	h
UGC_9rÙh>Nh?)ubh8)rÚ}rÛ(hU!-(mdl_complexi*mdl_gzp*mdl_I1a12)h<j	h
UGC_10rÜh>Nh?)ubh8)rÝ}rÞ(hU!-(mdl_complexi*mdl_gzp*mdl_I1a13)h<j	h
UGC_11rßh>Nh?)ubh8)rà}rá(hU!-(mdl_complexi*mdl_gzp*mdl_I1a21)h<j	h
UGC_12râh>Nh?)ubh8)rã}rä(hU!-(mdl_complexi*mdl_gzp*mdl_I1a22)h<j	h
UGC_13råh>Nh?)ubh8)ræ}rç(hU!-(mdl_complexi*mdl_gzp*mdl_I1a23)h<j	h
UGC_14rèh>Nh?)ubh8)ré}rê(hU!-(mdl_complexi*mdl_gzp*mdl_I1a31)h<j	h
UGC_15rëh>Nh?)ubh8)rì}rí(hU!-(mdl_complexi*mdl_gzp*mdl_I1a32)h<j	h
UGC_16rîh>Nh?)ubh8)rï}rð(hU!-(mdl_complexi*mdl_gzp*mdl_I1a33)h<j	h
UGC_17rñh>Nh?)ubh8)rò}ró(hU!-(mdl_complexi*mdl_gzp*mdl_I2a11)h<j	h
UGC_18rôh>Nh?)ubh8)rõ}rö(hU!-(mdl_complexi*mdl_gzp*mdl_I2a12)h<j	h
UGC_19r÷h>Nh?)ubh8)rø}rù(hU!-(mdl_complexi*mdl_gzp*mdl_I2a13)h<j	h
UGC_20rúh>Nh?)ubh8)rû}rü(hU!-(mdl_complexi*mdl_gzp*mdl_I2a21)h<j	h
UGC_21rýh>Nh?)ubh8)rþ}rÿ(hU!-(mdl_complexi*mdl_gzp*mdl_I2a22)h<j	h
UGC_22r	h>Nh?)ubh8)r	}r	(hU!-(mdl_complexi*mdl_gzp*mdl_I2a23)h<j	h
UGC_23r	h>Nh?)ubh8)r	}r	(hU!-(mdl_complexi*mdl_gzp*mdl_I2a31)h<j	h
UGC_24r	h>Nh?)ubh8)r	}r	(hU!-(mdl_complexi*mdl_gzp*mdl_I2a32)h<j	h
UGC_25r		h>Nh?)ubh8)r
	}r	(hU!-(mdl_complexi*mdl_gzp*mdl_I2a33)h<j	h
UGC_26r	h>Nh?)ubh8)r
	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a11h<j	h
UGC_27r	h>Nh?)ubh8)r	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a12h<j	h
UGC_28r	h>Nh?)ubh8)r	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a13h<j	h
UGC_29r	h>Nh?)ubh8)r	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a21h<j	h
UGC_30r	h>Nh?)ubh8)r	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a22h<j	h
UGC_31r	h>Nh?)ubh8)r	}r	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a23h<j	h
UGC_32r	h>Nh?)ubh8)r	}r 	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a31h<j	h
UGC_33r!	h>Nh?)ubh8)r"	}r#	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a32h<j	h
UGC_34r$	h>Nh?)ubh8)r%	}r&	(hU 3*mdl_complexi*mdl_gzp*mdl_I3a33h<j	h
UGC_35r'	h>Nh?)ubh8)r(	}r)	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x1h<j	h
UGC_37r*	h>Nh?)ubh8)r+	}r,	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x2h<j	h
UGC_38r-	h>Nh?)ubh8)r.	}r/	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega1x3h<j	h
UGC_39r0	h>Nh?)ubh8)r1	}r2	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x1h<j	h
UGC_40r3	h>Nh?)ubh8)r4	}r5	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x2h<j	h
UGC_41r6	h>Nh?)ubh8)r7	}r8	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega2x3h<j	h
UGC_42r9	h>Nh?)ubh8)r:	}r;	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x1h<j	h
UGC_43r<	h>Nh?)ubh8)r=	}r>	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x2h<j	h
UGC_44r?	h>Nh?)ubh8)r@	}rA	(hU#3*mdl_complexi*mdl_gzp*mdl_Omega3x3h<j	h
UGC_45rB	h>Nh?)ubh8)rC	}rD	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x1)h<j	h
UGC_72rE	h>Nh?)ubh8)rF	}rG	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x2)h<j	h
UGC_73rH	h>Nh?)ubh8)rI	}rJ	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi1x3)h<j	h
UGC_74rK	h>Nh?)ubh8)rL	}rM	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x1)h<j	h
UGC_75rN	h>Nh?)ubh8)rO	}rP	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x2)h<j	h
UGC_76rQ	h>Nh?)ubh8)rR	}rS	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi2x3)h<j	h
UGC_77rT	h>Nh?)ubh8)rU	}rV	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x1)h<j	h
UGC_78rW	h>Nh?)ubh8)rX	}rY	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x2)h<j	h
UGC_79rZ	h>Nh?)ubh8)r[	}r\	(hU!-(mdl_complexi*mdl_gzp*mdl_Xi3x3)h<j	h
UGC_80r]	h>Nh?)ubejÓ…r^	]r_	(h8)r`	}ra	(hU-Grb	h<j	h
UGC_6rc	h>Nh?j^	ubh8)rd	}re	(hUmdl_complexi*Gh<j	h
UGC_7rf	h>Nh?jÓ…ubh8)rg	}rh	(hUmdl_complexi*mdl_G__exp__2h<j	h
UGC_8ri	h>Nh?jÓ…ubeuu}rj	b.

==> anc/Zprime_B3L2_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_B3L2_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = 'g_{\\text{zp}}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.001,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 3000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

VdL1x1 = Parameter(name = 'VdL1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{VdL1x1}')

VdL1x2 = Parameter(name = 'VdL1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x2}')

VdL1x3 = Parameter(name = 'VdL1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x3}')

VdL2x1 = Parameter(name = 'VdL2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL2x1}')

VdL2x2 = Parameter(name = 'VdL2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL2x2}')

VdL2x3 = Parameter(name = 'VdL2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(tsb)',
                   texname = '\\text{VdL2x3}')

VdL3x1 = Parameter(name = 'VdL3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL3x1}')

VdL3x2 = Parameter(name = 'VdL3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(tsb)',
                   texname = '\\text{VdL3x2}')

VdL3x3 = Parameter(name = 'VdL3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL3x3}')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1**2*Xi1x1 + VdL1x1*VdL2x1*Xi1x2 + VdL1x1*VdL3x1*Xi1x3 + VdL1x1*VdL1x2*Xi2x1 + VdL1x2*VdL2x1*Xi2x2 + VdL1x2*VdL3x1*Xi2x3 + VdL1x1*VdL1x3*Xi3x1 + VdL1x3*VdL2x1*Xi3x2 + VdL1x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x2*Xi1x1 + VdL1x1*VdL2x2*Xi1x2 + VdL1x1*VdL3x2*Xi1x3 + VdL1x2**2*Xi2x1 + VdL1x2*VdL2x2*Xi2x2 + VdL1x2*VdL3x2*Xi2x3 + VdL1x2*VdL1x3*Xi3x1 + VdL1x3*VdL2x2*Xi3x2 + VdL1x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x3*Xi1x1 + VdL1x1*VdL2x3*Xi1x2 + VdL1x1*VdL3x3*Xi1x3 + VdL1x2*VdL1x3*Xi2x1 + VdL1x2*VdL2x3*Xi2x2 + VdL1x2*VdL3x3*Xi2x3 + VdL1x3**2*Xi3x1 + VdL1x3*VdL2x3*Xi3x2 + VdL1x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL2x1*Xi1x1 + VdL2x1**2*Xi1x2 + VdL2x1*VdL3x1*Xi1x3 + VdL1x1*VdL2x2*Xi2x1 + VdL2x1*VdL2x2*Xi2x2 + VdL2x2*VdL3x1*Xi2x3 + VdL1x1*VdL2x3*Xi3x1 + VdL2x1*VdL2x3*Xi3x2 + VdL2x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL2x1*Xi1x1 + VdL2x1*VdL2x2*Xi1x2 + VdL2x1*VdL3x2*Xi1x3 + VdL1x2*VdL2x2*Xi2x1 + VdL2x2**2*Xi2x2 + VdL2x2*VdL3x2*Xi2x3 + VdL1x2*VdL2x3*Xi3x1 + VdL2x2*VdL2x3*Xi3x2 + VdL2x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL2x1*Xi1x1 + VdL2x1*VdL2x3*Xi1x2 + VdL2x1*VdL3x3*Xi1x3 + VdL1x3*VdL2x2*Xi2x1 + VdL2x2*VdL2x3*Xi2x2 + VdL2x2*VdL3x3*Xi2x3 + VdL1x3*VdL2x3*Xi3x1 + VdL2x3**2*Xi3x2 + VdL2x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL3x1*Xi1x1 + VdL2x1*VdL3x1*Xi1x2 + VdL3x1**2*Xi1x3 + VdL1x1*VdL3x2*Xi2x1 + VdL2x1*VdL3x2*Xi2x2 + VdL3x1*VdL3x2*Xi2x3 + VdL1x1*VdL3x3*Xi3x1 + VdL2x1*VdL3x3*Xi3x2 + VdL3x1*VdL3x3*Xi3x3',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL3x1*Xi1x1 + VdL2x2*VdL3x1*Xi1x2 + VdL3x1*VdL3x2*Xi1x3 + VdL1x2*VdL3x2*Xi2x1 + VdL2x2*VdL3x2*Xi2x2 + VdL3x2**2*Xi2x3 + VdL1x2*VdL3x3*Xi3x1 + VdL2x2*VdL3x3*Xi3x2 + VdL3x2*VdL3x3*Xi3x3',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL3x1*Xi1x1 + VdL2x3*VdL3x1*Xi1x2 + VdL3x1*VdL3x3*Xi1x3 + VdL1x3*VdL3x2*Xi2x1 + VdL2x3*VdL3x2*Xi2x2 + VdL3x2*VdL3x3*Xi2x3 + VdL1x3*VdL3x3*Xi3x1 + VdL2x3*VdL3x3*Xi3x2 + VdL3x3**2*Xi3x3',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')

I3a11 = Parameter(name = 'I3a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a11}')

I3a12 = Parameter(name = 'I3a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a12}')

I3a13 = Parameter(name = 'I3a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a13}')

I3a21 = Parameter(name = 'I3a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a21}')

I3a22 = Parameter(name = 'I3a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a22}')

I3a23 = Parameter(name = 'I3a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a23}')

I3a31 = Parameter(name = 'I3a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a31}')

I3a32 = Parameter(name = 'I3a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a32}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a33}')



==> anc/Zprime_B3L2_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_B3L2_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_B3L2_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Wed 26 Aug 2020 12:16:46


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_69})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_83})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_86})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_81})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_84})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_85})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_88})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_89})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_82})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_87})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_70})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_59})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_60})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_71})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_56})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_90})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_93})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_96})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_91})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_94})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_97})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_92})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_95})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_98})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_76 = Vertex(name = 'V_76',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_37})

V_77 = Vertex(name = 'V_77',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_38})

V_78 = Vertex(name = 'V_78',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_39})

V_79 = Vertex(name = 'V_79',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_40})

V_80 = Vertex(name = 'V_80',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_41})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_42})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_43})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_44})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_45})

V_85 = Vertex(name = 'V_85',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_72})

V_86 = Vertex(name = 'V_86',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_73})

V_87 = Vertex(name = 'V_87',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_74})

V_88 = Vertex(name = 'V_88',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_75})

V_89 = Vertex(name = 'V_89',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_76})

V_90 = Vertex(name = 'V_90',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_77})

V_91 = Vertex(name = 'V_91',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_78})

V_92 = Vertex(name = 'V_92',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_79})

V_93 = Vertex(name = 'V_93',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_80})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_72})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_73})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_74})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_75})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_76})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_77})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_24,(0,1):C.GC_78})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_79})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_26,(0,1):C.GC_80})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_27})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_28})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_30})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_32})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_33})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_35})



==> anc/Zprime_B3L2_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/b3l2.sb.65.contour.save <==
# BCA: Just edited to add origin point to make coloured region go in correct
# place in figure 
# Surface 0 of 1 surfaces

# Curve title: ""benRun_b3l2_2d.97.out" u ($2/1000):1:($6/$12)"

# Contour 0, label:        1
 2.59514  0.15983  1 
 2.56407  0.156097  1 
 2.53692  0.152821  1 
 2.51434  0.150149  1 
 2.49547  0.147934  1 
 2.4791  0.145958  1 
 2.464  0.143999  1 
 2.44894  0.14184  1 
 2.43286  0.139302  1 
 2.41531  0.136375  1 
 2.39597  0.133094  1 
 2.37457  0.129491  1 
 2.35078  0.125599  1 
 2.32444  0.121457  1 
 2.29578  0.117135  1 
 2.26518  0.112706  1 
 2.23299  0.108246  1 
 2.19959  0.103831  1 
 2.16554  0.0995414  1 
 2.13216  0.0954864  1 
 2.10099  0.0917809  1 
 2.07355  0.0885399  1 
 2.05138  0.0858785  1 
 2.03544  0.0838421  1 
 2.02444  0.0821987  1 
 2.01651  0.0806464  1 
 2.0098  0.0788836  1 
 2.00245  0.0766085  1 
 1.99292  0.0735813  1 
 1.98095  0.0698097  1 
 1.96661  0.0653629  1 
 1.94995  0.0603106  1 
 1.93104  0.0547222  1 
 1.9094  0.0485778  1 
 1.8824  0.0415  1 
 1.84688  0.0330222  1 
 1.79967  0.0226778  1 
 1.73761  0.0100007  1 
 0.3      0.01 1

# Contour 1, label: 
 5.9  0.453714  1 
 5.88922  0.452237  1 
 5.86543  0.448687  1 
 5.83158  0.443698  1 
 5.79058  0.437905  1 
 5.74535  0.431944  1 
 5.69867  0.426356  1 
 5.65267  0.421306  1 
 5.60932  0.416863  1 
 5.5706  0.4131  1 
 5.53848  0.410086  1 
 5.51414  0.407831  1 
 5.49548  0.40609  1 
 5.47961  0.404558  1 
 5.46365  0.40293  1 
 5.44468  0.4009  1 
 5.42041  0.398239  1 
 5.39087  0.395028  1 
 5.35669  0.391423  1 
 5.3185  0.387584  1 
 5.27691  0.383668  1 
 5.23282  0.379821  1 
 5.18822  0.376147  1 
 5.14536  0.372741  1 
 5.10649  0.369696  1 
 5.07386  0.367104  1 
 5.04885  0.365002  1 
 5.02925  0.363189  1 
 5.01201  0.361409  1 
 4.99404  0.359403  1 
 4.97228  0.356915  1 
 4.94442  0.35376  1 
 4.91127  0.350053  1 
 4.87441  0.345981  1 
 4.83541  0.341731  1 
 4.79584  0.337491  1 
 4.75717  0.333429  1 
 4.72034  0.329633  1 
 4.68619  0.32617  1 
 4.65555  0.32311  1 
 4.62925  0.320519  1 
 4.60747  0.318412  1 
 4.5877  0.316588  1 
 4.56679  0.314793  1 
 4.5416  0.312771  1 
 4.50896  0.310269  1 
 4.46694  0.307124  1 
 4.41854  0.303547  1 
 4.368  0.299844  1 
 4.31952  0.296317  1 
 4.27734  0.293272  1 
 4.2443  0.290914  1 
 4.2177  0.289057  1 
 4.19345  0.287416  1 
 4.16746  0.285706  1 
 4.13566  0.283644  1 
 4.0952  0.28103  1 
 4.04824  0.278006  1 
 3.99817  0.274799  1 
 3.94841  0.271637  1 
 3.90235  0.268747  1 
 3.86244  0.266289  1 
 3.82731  0.264159  1 
 3.79466  0.262184  1 
 3.76217  0.260191  1 
 3.72752  0.25801  1 
 3.689  0.255519  1 
 3.64727  0.252803  1 
 3.60359  0.250001  1 
 3.55922  0.247247  1 
 3.51543  0.24468  1 
 3.47318  0.242393  1 
 3.43218  0.240308  1 
 3.39186  0.238302  1 
 3.35164  0.236255  1 
 3.31092  0.234044  1 
 3.26953  0.231567  1 
 3.22887  0.228797  1 
 3.19074  0.225725  1 
 3.15694  0.222346  1 
 3.12928  0.21865  1 
 3.10876  0.214659  1 
 3.09323  0.210511  1 
 3.07973  0.206372  1 
 3.06534  0.202409  1 
 3.04708  0.198788  1 
 3.02276  0.195628  1 
 2.99307  0.192859  1 
 2.95943  0.190362  1 
 2.92328  0.188017  1 
 2.88604  0.185707  1 
 2.84888  0.18332  1 
 2.81197  0.18078  1 
 2.7752  0.178019  1 
 2.73849  0.174971  1 
 2.70172  0.171566  1 
 2.66498  0.167784  1 
 2.62912  0.163799  1 
 2.59514  0.15983  1 



==> anc/b3l2.sb.97.contour.save <==
# BCA: Just edited to add origin point to make coloured region go in correct
# place in figure 
# Surface 0 of 1 surfaces

# Curve title: ""benRun_b3l2_2d.97.out" u ($2/1000):1:($6/$12)"

# Contour 0, label:        1
 2.59514  0.15983  1 
 2.56407  0.156097  1 
 2.53692  0.152821  1 
 2.51434  0.150149  1 
 2.49547  0.147934  1 
 2.4791  0.145958  1 
 2.464  0.143999  1 
 2.44894  0.14184  1 
 2.43286  0.139302  1 
 2.41531  0.136375  1 
 2.39597  0.133094  1 
 2.37457  0.129491  1 
 2.35078  0.125599  1 
 2.32444  0.121457  1 
 2.29578  0.117135  1 
 2.26518  0.112706  1 
 2.23299  0.108246  1 
 2.19959  0.103831  1 
 2.16554  0.0995414  1 
 2.13216  0.0954864  1 
 2.10099  0.0917809  1 
 2.07355  0.0885399  1 
 2.05138  0.0858785  1 
 2.03544  0.0838421  1 
 2.02444  0.0821987  1 
 2.01651  0.0806464  1 
 2.0098  0.0788836  1 
 2.00245  0.0766085  1 
 1.99292  0.0735813  1 
 1.98095  0.0698097  1 
 1.96661  0.0653629  1 
 1.94995  0.0603106  1 
 1.93104  0.0547222  1 
 1.9094  0.0485778  1 
 1.8824  0.0415  1 
 1.84688  0.0330222  1 
 1.79967  0.0226778  1 
 1.73761  0.0100007  1 
 0.3      0.01 1

# Contour 1, label: 
 5.9  0.453714  1 
 5.88922  0.452237  1 
 5.86543  0.448687  1 
 5.83158  0.443698  1 
 5.79058  0.437905  1 
 5.74535  0.431944  1 
 5.69867  0.426356  1 
 5.65267  0.421306  1 
 5.60932  0.416863  1 
 5.5706  0.4131  1 
 5.53848  0.410086  1 
 5.51414  0.407831  1 
 5.49548  0.40609  1 
 5.47961  0.404558  1 
 5.46365  0.40293  1 
 5.44468  0.4009  1 
 5.42041  0.398239  1 
 5.39087  0.395028  1 
 5.35669  0.391423  1 
 5.3185  0.387584  1 
 5.27691  0.383668  1 
 5.23282  0.379821  1 
 5.18822  0.376147  1 
 5.14536  0.372741  1 
 5.10649  0.369696  1 
 5.07386  0.367104  1 
 5.04885  0.365002  1 
 5.02925  0.363189  1 
 5.01201  0.361409  1 
 4.99404  0.359403  1 
 4.97228  0.356915  1 
 4.94442  0.35376  1 
 4.91127  0.350053  1 
 4.87441  0.345981  1 
 4.83541  0.341731  1 
 4.79584  0.337491  1 
 4.75717  0.333429  1 
 4.72034  0.329633  1 
 4.68619  0.32617  1 
 4.65555  0.32311  1 
 4.62925  0.320519  1 
 4.60747  0.318412  1 
 4.5877  0.316588  1 
 4.56679  0.314793  1 
 4.5416  0.312771  1 
 4.50896  0.310269  1 
 4.46694  0.307124  1 
 4.41854  0.303547  1 
 4.368  0.299844  1 
 4.31952  0.296317  1 
 4.27734  0.293272  1 
 4.2443  0.290914  1 
 4.2177  0.289057  1 
 4.19345  0.287416  1 
 4.16746  0.285706  1 
 4.13566  0.283644  1 
 4.0952  0.28103  1 
 4.04824  0.278006  1 
 3.99817  0.274799  1 
 3.94841  0.271637  1 
 3.90235  0.268747  1 
 3.86244  0.266289  1 
 3.82731  0.264159  1 
 3.79466  0.262184  1 
 3.76217  0.260191  1 
 3.72752  0.25801  1 
 3.689  0.255519  1 
 3.64727  0.252803  1 
 3.60359  0.250001  1 
 3.55922  0.247247  1 
 3.51543  0.24468  1 
 3.47318  0.242393  1 
 3.43218  0.240308  1 
 3.39186  0.238302  1 
 3.35164  0.236255  1 
 3.31092  0.234044  1 
 3.26953  0.231567  1 
 3.22887  0.228797  1 
 3.19074  0.225725  1 
 3.15694  0.222346  1 
 3.12928  0.21865  1 
 3.10876  0.214659  1 
 3.09323  0.210511  1 
 3.07973  0.206372  1 
 3.06534  0.202409  1 
 3.04708  0.198788  1 
 3.02276  0.195628  1 
 2.99307  0.192859  1 
 2.95943  0.190362  1 
 2.92328  0.188017  1 
 2.88604  0.185707  1 
 2.84888  0.18332  1 
 2.81197  0.18078  1 
 2.7752  0.178019  1 
 2.73849  0.174971  1 
 2.70172  0.171566  1 
 2.66498  0.167784  1 
 2.62912  0.163799  1 
 2.59514  0.15983  1 



==> anc/benRun_b3l2_0d.out <==
#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 3.336e-02 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 8.428e-07 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # u u~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 6.256e-06 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # u c~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 2.198e-06 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # c c~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 0.000e+00 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # d d~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 0.000e+00 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # d s~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 0.000e+00 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # d b~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 0.000e+00 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # s d~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 6.786e-06 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # s s~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 6.100e-04 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # s b~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 2.604e-02 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # b b~ > zp > mu+ mu-
 1.500e-01 3.000e+03 9.960e-02 1.979e-01 3.491e+01 6.552e-03 4.615e-01 1.521e-01 1.523e-01 6.915e-02 7.136e-02 # b g > zp b, zp > mu+ mu-


==> anc/benRun_b3l2_0d.py <==
#! /usr/bin/env python2
# Initially written by Tevong You, and adapted by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# Header for output
print "#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process"

if len(sys.argv) != 4 :
    print ('3 arguments required but only received %4.3e' % len(sys.argv))
    print "Call with ./benRun_ty3_0d.py mzp gzp c9"
    quit()

# Initial parameter
mzp = float(sys.argv[1])# in GeV: should be divisible by 100
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 10000 # need accuracy for 0d
# gauge coupling x 1 TeV / MZ': free parameter
gzp   = float(sys.argv[2]) # > 0.048 from Bs-Bsbar mixing (central c9)
c9    = float(sys.argv[3]) # -0.97 (central) or -0.65 (lower)
s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
tsb   = np.arcsin(s2b) * 0.5

process = "p p > zp > mu+ mu-"
process_folder = "zp_b3l2"
i   = int((mzp-300)/100)

mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# ATLAS 139 fb^{-1} Run II 95% CLs upper limits on sigma x BR for a narrow resonance from 200 - 6000 in 100 GeV steps in MZ'
# Narrow width limit
sig_lim=[4.93777, 4.48931, 4.015, 2.074, 1.68132, 0.581599, 0.923837, 1.01589, 0.497384, 0.513057, 0.73726, 0.694133, 0.524801, 0.37448, 0.316075, 0.304548, 0.280589, 0.2419, 0.199536, 0.165452, 0.142668, 0.124836, 0.109533, 0.0991067, 0.0898019, 0.0833756, 0.0747212, 0.0691518, 0.0645587, 0.0612499, 0.057628, 0.0556406, 0.0536172, 0.0523249, 0.0511598, 0.0502525, 0.0493212, 0.0475899, 0.0468498, 0.048083, 0.0489626, 0.0489744, 0.0489538, 0.0492549, 0.0498723, 0.0499417, 0.0501216, 0.0510171, 0.0517414, 0.0530903, 0.0489538, 0.0528718, 0.0530553, 0.0541466, 0.0542299, 0.0575195, 0.0584476, 0.0570022]
# Gamma/MZ'=0.1 limit
sig_lim_0_1=[11.7203, 7.39879, 7.73113, 3.87269, 2.1168, 0.947254, 1.39581, 1.3413, 0.821517, 0.891762, 1.07272, 0.951112, 0.71826, 0.522448, 0.462264, 0.369815, 0.318178, 0.268564, 0.225904, 0.181796, 0.151381, 0.131879, 0.116186, 0.102308, 0.0923954, 0.0842573, 0.0769023, 0.0713618, 0.0666159, 0.0629116, 0.0599163, 0.057591, 0.056193, 0.0546622, 0.0529669, 0.0504863, 0.0504513, 0.0493567, 0.0492756, 0.0495705, 0.0506855, 0.0508562, 0.0520272, 0.0531361, 0.0523275, 0.0532316, 0.0545116, 0.0536775, 0.0541818, 0.0570729, 0.0567344, 0.0583914, 0.0584915, 0.0590304, 0.06, 0.0612396, 0.0619071, 0.0634932]

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step
    
process_list = ['p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-', 'u u~ > zp > mu+ mu-', 'u c~ > zp > mu+ mu-', 'c c~ > zp > mu+ mu-', 'd d~ > zp > mu+ mu-', 'd s~ > zp > mu+ mu-', 'd b~ > zp > mu+ mu-', 's d~ > zp > mu+ mu-', 's s~ > zp > mu+ mu-', 's b~ > zp > mu+ mu-', 'b b~ > zp > mu+ mu-', 'b g > zp b, zp > mu+ mu-']
# number the cross-section should be multiplied by to get the p p initial state
# combinatorics right
num_list = [1,2,4,2,2,4,4,4,2,4,2,4]
count=0

for process in process_list:
    check_stop_command()
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_B3L2_UFO\ndefine p = u c d s b u~ c~ d~ s~ b~ g\ndefine maxjetflavor=5\ndefine j = u c d s b u~ c~ d~ s~ b~\ndefine aswgtflavor=5\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	    new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
	    new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
	    new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
	    new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
	    new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
    crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
    if crossSec == "":
        crossSec = 0.
    sbr = float(crossSec) * 1000 * num_list[count]
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    print (' %4.3e' % gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % sig_lim[i] + ' %4.3e' % sig_lim_0_1[i] + ' # ' + process)        
    count = count + 1





==> anc/benRun_b3l2_1d.py <==
#! /usr/bin/env python2
# Initially written by Tevong You, and adapted by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# Header for output
print "#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process"

if len(sys.argv) != 4 :
    print ('3 arguments required but only received %4.3e' % len(sys.argv))
    print "Call with ./benRun_ty3_0d.py mzp gzp c9"
    quit()

# Initial parameter
mzp = float(sys.argv[1])# in GeV: should be divisible by 100
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 10000 # need accuracy for 0d
# gauge coupling x 1 TeV / MZ': free parameter
gzp   = float(sys.argv[2]) # > 0.048 from Bs-Bsbar mixing (central c9)
c9    = float(sys.argv[3]) # -0.97 (central) or -0.65 (lower)
s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
tsb   = np.arcsin(s2b) * 0.5

process = "p p > zp > mu+ mu-"
process_folder = "zp_b3l2"
i   = int((mzp-300)/100)

mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# ATLAS 139 fb^{-1} Run II 95% CLs upper limits on sigma x BR for a narrow resonance from 200 - 6000 in 100 GeV steps in MZ'
# Narrow width limit
sig_lim=[4.93777, 4.48931, 4.015, 2.074, 1.68132, 0.581599, 0.923837, 1.01589, 0.497384, 0.513057, 0.73726, 0.694133, 0.524801, 0.37448, 0.316075, 0.304548, 0.280589, 0.2419, 0.199536, 0.165452, 0.142668, 0.124836, 0.109533, 0.0991067, 0.0898019, 0.0833756, 0.0747212, 0.0691518, 0.0645587, 0.0612499, 0.057628, 0.0556406, 0.0536172, 0.0523249, 0.0511598, 0.0502525, 0.0493212, 0.0475899, 0.0468498, 0.048083, 0.0489626, 0.0489744, 0.0489538, 0.0492549, 0.0498723, 0.0499417, 0.0501216, 0.0510171, 0.0517414, 0.0530903, 0.0489538, 0.0528718, 0.0530553, 0.0541466, 0.0542299, 0.0575195, 0.0584476, 0.0570022]
# Gamma/MZ'=0.1 limit
sig_lim_0_1=[11.7203, 7.39879, 7.73113, 3.87269, 2.1168, 0.947254, 1.39581, 1.3413, 0.821517, 0.891762, 1.07272, 0.951112, 0.71826, 0.522448, 0.462264, 0.369815, 0.318178, 0.268564, 0.225904, 0.181796, 0.151381, 0.131879, 0.116186, 0.102308, 0.0923954, 0.0842573, 0.0769023, 0.0713618, 0.0666159, 0.0629116, 0.0599163, 0.057591, 0.056193, 0.0546622, 0.0529669, 0.0504863, 0.0504513, 0.0493567, 0.0492756, 0.0495705, 0.0506855, 0.0508562, 0.0520272, 0.0531361, 0.0523275, 0.0532316, 0.0545116, 0.0536775, 0.0541818, 0.0570729, 0.0567344, 0.0583914, 0.0584915, 0.0590304, 0.06, 0.0612396, 0.0619071, 0.0634932]

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step
    
process_list = ['p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-', 'u u~ > zp > mu+ mu-', 'u c~ > zp > mu+ mu-', 'c c~ > zp > mu+ mu-', 'd d~ > zp > mu+ mu-', 'd s~ > zp > mu+ mu-', 'd b~ > zp > mu+ mu-', 's d~ > zp > mu+ mu-', 's s~ > zp > mu+ mu-', 's b~ > zp > mu+ mu-', 'b b~ > zp > mu+ mu-', 'b g > zp b, zp > mu+ mu-']
# number the cross-section should be multiplied by to get the p p initial state
# combinatorics right
num_list = [1,2,4,2,2,4,4,4,2,4,2,4]
count=0

for process in process_list:
    check_stop_command()
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_B3L2_UFO\ndefine p = u c d s b u~ c~ d~ s~ b~ g\ndefine maxjetflavor=5\ndefine j = u c d s b u~ c~ d~ s~ b~\ndefine aswgtflavor=5\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	    new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
	    new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
	    new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
	    new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
	    new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
    crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
    if crossSec == "":
        crossSec = 0.
    sbr = float(crossSec) * 1000 * num_list[count]
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    print (' %4.3e' % gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % sig_lim[i] + ' %4.3e' % sig_lim_0_1[i] + ' # ' + process)        
    count = count + 1





==> anc/benRun_b3l2_2d.65.out <==
#  c9=-6.500e-01
#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process
 1.000e-02 3.000e+02 1.515e-01 2.984e-01 1.316e-02 3.252e+01 5.442e-01 0.000e+00 1.773e-01 4.938e+00 1.172e+01 4.940e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.000e+02 5.967e-03 1.193e-02 3.283e-01 8.023e+02 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 4.985e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.000e+02 1.842e-03 3.683e-03 1.064e+00 2.586e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.091e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.000e+02 8.827e-04 1.765e-03 2.219e+00 5.427e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.264e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.000e+02 5.162e-04 1.032e-03 3.795e+00 9.207e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.508e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.000e+02 3.383e-04 6.765e-04 5.791e+00 1.419e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.834e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.000e+02 2.387e-04 4.774e-04 8.208e+00 2.015e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 6.255e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.000e+02 1.774e-04 3.548e-04 1.104e+01 2.721e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 6.788e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.000e+02 1.370e-04 2.740e-04 1.430e+01 3.519e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 7.456e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.000e+02 1.090e-04 2.179e-04 1.798e+01 4.478e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 8.289e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.000e+02 8.874e-05 1.775e-04 2.208e+01 5.388e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 9.328e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.000e+02 7.367e-05 1.473e-04 2.659e+01 6.535e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.062e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.000e+02 6.213e-05 1.243e-04 3.153e+01 7.830e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.225e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.000e+02 5.311e-05 1.062e-04 3.689e+01 9.160e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.429e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.000e+02 4.591e-05 9.183e-05 4.267e+01 1.058e+05 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.688e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.000e+02 4.884e-01 8.288e-01 2.539e-02 4.297e+00 4.702e-01 1.119e-01 1.260e-01 4.015e+00 7.731e+00 4.016e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.000e+02 1.658e-02 3.315e-02 6.364e-01 8.895e+01 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.049e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.000e+02 5.116e-03 1.023e-02 2.062e+00 2.885e+02 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.125e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.000e+02 2.452e-03 4.904e-03 4.302e+00 6.007e+02 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.248e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.000e+02 1.434e-03 2.868e-03 7.356e+00 1.032e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.421e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.000e+02 9.396e-04 1.879e-03 1.123e+01 1.594e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.651e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.000e+02 6.630e-04 1.326e-03 1.591e+01 2.264e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.946e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.000e+02 4.927e-04 9.854e-04 2.141e+01 3.064e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 5.315e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.000e+02 3.805e-04 7.610e-04 2.772e+01 4.015e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 5.774e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.000e+02 3.027e-04 6.054e-04 3.485e+01 4.899e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 6.339e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.000e+02 2.465e-04 4.930e-04 4.279e+01 6.228e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 7.034e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.000e+02 2.046e-04 4.093e-04 5.154e+01 7.480e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 7.889e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.000e+02 1.726e-04 3.452e-04 6.112e+01 8.882e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 8.943e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.000e+02 1.475e-04 2.950e-04 7.150e+01 1.065e+04 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 1.025e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.000e+02 1.275e-04 2.551e-04 8.270e+01 1.245e+04 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 1.187e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 7.000e+02  nan 1.624e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.681e+00 2.117e+00 1.681e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 7.000e+02 3.251e-02 6.497e-02 9.018e-01 1.971e+01 4.633e-01 1.503e-01 1.543e-01 1.681e+00 2.117e+00 1.686e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 7.000e+02 1.003e-02 2.005e-02 2.922e+00 6.399e+01 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.698e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 7.000e+02 4.806e-03 9.612e-03 6.096e+00 1.328e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.715e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 7.000e+02 2.810e-03 5.621e-03 1.043e+01 2.307e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.740e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 7.000e+02 1.842e-03 3.683e-03 1.591e+01 3.557e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.772e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 7.000e+02 1.299e-03 2.599e-03 2.255e+01 5.074e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.811e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 7.000e+02 9.657e-04 1.931e-03 3.034e+01 6.918e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.858e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 7.000e+02 7.458e-04 1.492e-03 3.928e+01 9.192e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.913e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 7.000e+02 5.933e-04 1.187e-03 4.939e+01 1.144e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.978e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 7.000e+02 4.831e-04 9.663e-04 6.064e+01 1.422e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.053e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 7.000e+02 4.011e-04 8.021e-04 7.305e+01 1.757e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.138e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 7.000e+02 3.383e-04 6.765e-04 8.661e+01 2.134e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.236e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 7.000e+02 2.891e-04 5.783e-04 1.013e+02 2.532e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.347e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 7.000e+02 2.500e-04 5.000e-04 1.172e+02 2.938e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.472e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 9.000e+02  nan 2.685e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.238e-01 1.396e+00 9.238e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 9.000e+02 5.381e-02 1.074e-01 1.162e+00 5.914e+00 4.622e-01 1.521e-01 1.536e-01 9.238e-01 1.396e+00 9.288e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 9.000e+02 1.658e-02 3.315e-02 3.766e+00 1.916e+01 4.621e-01 1.524e-01 1.540e-01 9.238e-01 1.396e+00 9.399e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 9.000e+02 7.945e-03 1.589e-02 7.857e+00 3.978e+01 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 9.577e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 9.000e+02 4.646e-03 9.291e-03 1.344e+01 6.861e+01 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 9.825e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 9.000e+02 3.044e-03 6.089e-03 2.050e+01 1.064e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.015e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 9.000e+02 2.148e-03 4.296e-03 2.906e+01 1.544e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.056e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 9.000e+02 1.596e-03 3.193e-03 3.910e+01 2.133e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.105e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 9.000e+02 1.233e-03 2.466e-03 5.063e+01 2.872e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.165e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 9.000e+02 9.807e-04 1.961e-03 6.365e+01 3.652e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.237e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 9.000e+02 7.987e-04 1.597e-03 7.815e+01 4.992e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.322e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 9.000e+02 6.630e-04 1.326e-03 9.415e+01 5.735e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.423e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 9.000e+02 5.592e-04 1.118e-03 1.116e+02 6.798e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.541e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 9.000e+02 4.780e-04 9.559e-04 1.306e+02 7.888e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.681e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 9.000e+02 4.132e-04 8.265e-04 1.511e+02 9.797e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.847e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.100e+03  nan 4.011e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.974e-01 8.215e-01 4.974e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.100e+03 8.057e-02 1.604e-01 1.422e+00 2.095e+00 4.618e-01 1.521e-01 1.529e-01 4.974e-01 8.215e-01 5.006e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.100e+03 2.477e-02 4.952e-02 4.606e+00 6.770e+00 4.618e-01 1.530e-01 1.538e-01 4.974e-01 8.215e-01 5.079e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.100e+03 1.187e-02 2.373e-02 9.610e+00 1.419e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.197e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.100e+03 6.940e-03 1.388e-02 1.643e+01 2.450e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.361e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.100e+03 4.548e-03 9.096e-03 2.508e+01 3.811e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.577e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.100e+03 3.209e-03 6.418e-03 3.554e+01 5.509e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.849e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.100e+03 2.385e-03 4.770e-03 4.782e+01 7.524e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 6.186e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.100e+03 1.842e-03 3.683e-03 6.193e+01 1.028e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 6.597e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.100e+03 1.465e-03 2.930e-03 7.785e+01 1.347e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 7.094e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.100e+03 1.193e-03 2.386e-03 9.559e+01 1.608e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 7.693e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.100e+03 9.904e-04 1.981e-03 1.152e+02 2.099e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 8.411e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.100e+03 8.353e-04 1.671e-03 1.365e+02 2.541e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 9.272e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.100e+03 7.140e-04 1.428e-03 1.597e+02 2.750e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 1.031e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.100e+03 6.173e-04 1.235e-03 1.848e+02 3.462e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 1.155e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.300e+03  nan 5.602e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.373e-01 1.073e+00 7.373e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.300e+03 1.130e-01 2.241e-01 1.680e+00 8.431e-01 4.617e-01 1.514e-01 1.520e-01 7.373e-01 1.073e+00 7.408e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.300e+03 3.461e-02 6.916e-02 5.445e+00 2.723e+00 4.617e-01 1.532e-01 1.537e-01 7.373e-01 1.073e+00 7.489e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.300e+03 1.658e-02 3.315e-02 1.136e+01 5.723e+00 4.617e-01 1.533e-01 1.538e-01 7.373e-01 1.073e+00 7.618e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.300e+03 9.693e-03 1.939e-02 1.943e+01 9.804e+00 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 7.798e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.300e+03 6.352e-03 1.270e-02 2.965e+01 1.528e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.031e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.300e+03 4.482e-03 8.964e-03 4.201e+01 2.230e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.323e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.300e+03 3.331e-03 6.662e-03 5.653e+01 3.110e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.679e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.300e+03 2.572e-03 5.144e-03 7.321e+01 4.134e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 9.106e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.300e+03 2.046e-03 4.092e-03 9.203e+01 5.688e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 9.614e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.300e+03 1.666e-03 3.333e-03 1.130e+02 7.340e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.021e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.300e+03 1.383e-03 2.767e-03 1.361e+02 8.529e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.092e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.300e+03 1.167e-03 2.333e-03 1.614e+02 1.103e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.174e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.300e+03 9.972e-04 1.994e-03 1.888e+02 1.258e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.271e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.300e+03 8.622e-04 1.724e-03 2.184e+02 1.701e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.384e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.500e+03  nan 7.459e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.248e-01 7.183e-01 5.248e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.500e+03 1.515e-01 2.984e-01 1.939e+00 3.718e-01 4.616e-01 1.500e-01 1.504e-01 5.248e-01 7.183e-01 5.269e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.500e+03 4.611e-02 9.208e-02 6.284e+00 1.185e+00 4.616e-01 1.531e-01 1.535e-01 5.248e-01 7.183e-01 5.317e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.500e+03 2.207e-02 4.413e-02 1.311e+01 2.505e+00 4.616e-01 1.534e-01 1.538e-01 5.248e-01 7.183e-01 5.394e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.500e+03 1.291e-02 2.581e-02 2.242e+01 4.328e+00 4.616e-01 1.534e-01 1.538e-01 5.248e-01 7.183e-01 5.500e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.500e+03 8.457e-03 1.691e-02 3.421e+01 6.710e+00 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 5.637e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.500e+03 5.967e-03 1.193e-02 4.848e+01 9.691e+00 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 5.808e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.500e+03 4.435e-03 8.869e-03 6.524e+01 1.354e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.015e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.500e+03 3.425e-03 6.849e-03 8.448e+01 1.999e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.263e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.500e+03 2.724e-03 5.448e-03 1.062e+02 2.702e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.554e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.500e+03 2.219e-03 4.437e-03 1.304e+02 3.465e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.894e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.500e+03 1.842e-03 3.683e-03 1.571e+02 4.386e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 7.290e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.500e+03 1.553e-03 3.107e-03 1.863e+02 5.339e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 7.749e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.500e+03 1.328e-03 2.655e-03 2.179e+02 6.732e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 8.279e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.500e+03 1.148e-03 2.296e-03 2.520e+02 8.562e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 8.892e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.700e+03  nan 9.580e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.161e-01 4.623e-01 3.161e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.700e+03 1.966e-01 3.832e-01 2.198e+00 1.766e-01 4.616e-01 1.478e-01 1.481e-01 3.161e-01 4.623e-01 3.176e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.700e+03 5.928e-02 1.183e-01 7.122e+00 5.568e-01 4.616e-01 1.530e-01 1.533e-01 3.161e-01 4.623e-01 3.211e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.700e+03 2.836e-02 5.669e-02 1.486e+01 1.171e+00 4.616e-01 1.534e-01 1.537e-01 3.161e-01 4.623e-01 3.268e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.700e+03 1.658e-02 3.315e-02 2.541e+01 2.033e+00 4.616e-01 1.535e-01 1.538e-01 3.161e-01 4.623e-01 3.346e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.700e+03 1.086e-02 2.172e-02 3.877e+01 3.194e+00 4.616e-01 1.535e-01 1.538e-01 3.161e-01 4.623e-01 3.447e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.700e+03 7.665e-03 1.533e-02 5.495e+01 4.706e+00 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 3.574e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.700e+03 5.696e-03 1.139e-02 7.394e+01 6.651e+00 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 3.729e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.700e+03 4.399e-03 8.797e-03 9.575e+01 9.366e+00 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 3.915e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.700e+03 3.499e-03 6.998e-03 1.204e+02 1.021e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.137e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.700e+03 2.850e-03 5.699e-03 1.478e+02 1.652e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.399e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.700e+03 2.366e-03 4.731e-03 1.780e+02 2.157e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.707e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.700e+03 1.995e-03 3.990e-03 2.111e+02 2.997e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.068e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.700e+03 1.705e-03 3.411e-03 2.470e+02 3.509e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.491e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.700e+03 1.474e-03 2.949e-03 2.857e+02 4.592e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.987e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.900e+03  nan 1.197e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.806e-01 3.182e-01 2.806e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.900e+03 2.496e-01 4.787e-01 2.457e+00 8.889e-02 4.616e-01 1.445e-01 1.448e-01 2.806e-01 3.182e-01 2.810e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.900e+03 7.414e-02 1.477e-01 7.960e+00 2.716e-01 4.616e-01 1.527e-01 1.530e-01 2.806e-01 3.182e-01 2.821e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.900e+03 3.544e-02 7.081e-02 1.661e+01 5.691e-01 4.616e-01 1.533e-01 1.537e-01 2.806e-01 3.182e-01 2.837e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.900e+03 2.071e-02 4.141e-02 2.840e+01 9.794e-01 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.859e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.900e+03 1.357e-02 2.714e-02 4.334e+01 1.557e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.888e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.900e+03 9.574e-03 1.915e-02 6.142e+01 2.290e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.922e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.900e+03 7.115e-03 1.423e-02 8.265e+01 3.318e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.964e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.900e+03 5.495e-03 1.099e-02 1.070e+02 4.947e+00 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.012e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.900e+03 4.371e-03 8.742e-03 1.345e+02 5.663e+00 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.067e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.900e+03 3.560e-03 7.119e-03 1.652e+02 7.997e+00 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.130e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.900e+03 2.955e-03 5.910e-03 1.990e+02 1.041e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.201e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.900e+03 2.492e-03 4.984e-03 2.360e+02 1.415e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.280e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.900e+03 2.130e-03 4.260e-03 2.760e+02 1.796e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.368e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.900e+03 1.842e-03 3.683e-03 3.193e+02 2.412e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.466e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.100e+03  nan 1.462e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.995e-01 2.259e-01 1.995e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.100e+03 3.123e-01 5.848e-01 2.715e+00 4.769e-02 4.616e-01 1.397e-01 1.400e-01 1.995e-01 2.259e-01 1.999e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.100e+03 9.074e-02 1.805e-01 8.798e+00 1.381e-01 4.616e-01 1.523e-01 1.526e-01 1.995e-01 2.259e-01 2.006e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.100e+03 4.331e-02 8.650e-02 1.836e+01 2.906e-01 4.616e-01 1.533e-01 1.536e-01 1.995e-01 2.259e-01 2.017e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.100e+03 2.530e-02 5.059e-02 3.139e+01 5.166e-01 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.033e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.100e+03 1.658e-02 3.315e-02 4.790e+01 8.159e-01 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.053e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.100e+03 1.170e-02 2.339e-02 6.789e+01 1.258e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.077e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.100e+03 8.692e-03 1.738e-02 9.135e+01 1.897e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.106e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.100e+03 6.712e-03 1.342e-02 1.183e+02 2.854e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.140e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.100e+03 5.339e-03 1.068e-02 1.487e+02 3.471e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.179e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.100e+03 4.348e-03 8.697e-03 1.826e+02 5.050e+00 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.223e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.100e+03 3.610e-03 7.219e-03 2.200e+02 6.921e+00 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.272e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.100e+03 3.044e-03 6.089e-03 2.608e+02 8.899e+00 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.328e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.100e+03 2.602e-03 5.204e-03 3.051e+02 1.175e+01 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.390e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.100e+03 2.250e-03 4.500e-03 3.529e+02 1.498e+01 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.458e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.300e+03  nan 1.754e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.427e-01 1.514e-01 1.427e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.300e+03 3.887e-01 7.015e-01 2.974e+00 2.734e-02 4.616e-01 1.331e-01 1.334e-01 1.427e-01 1.514e-01 1.428e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.300e+03 1.091e-01 2.165e-01 9.636e+00 7.240e-02 4.616e-01 1.518e-01 1.520e-01 1.427e-01 1.514e-01 1.430e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.300e+03 5.198e-02 1.038e-01 2.010e+01 1.518e-01 4.616e-01 1.531e-01 1.534e-01 1.427e-01 1.514e-01 1.434e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.300e+03 3.036e-02 6.068e-02 3.438e+01 2.704e-01 4.616e-01 1.534e-01 1.537e-01 1.427e-01 1.514e-01 1.439e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.300e+03 1.989e-02 3.976e-02 5.246e+01 4.354e-01 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.446e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.300e+03 1.403e-02 2.806e-02 7.435e+01 6.595e-01 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.454e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.300e+03 1.043e-02 2.085e-02 1.000e+02 1.002e+00 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.464e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.300e+03 8.052e-03 1.610e-02 1.296e+02 1.598e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.475e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.300e+03 6.405e-03 1.281e-02 1.629e+02 2.483e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.488e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.300e+03 5.216e-03 1.043e-02 2.000e+02 3.058e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.502e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.300e+03 4.330e-03 8.660e-03 2.409e+02 4.161e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.518e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.300e+03 3.652e-03 7.304e-03 2.856e+02 5.572e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.536e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.300e+03 3.121e-03 6.243e-03 3.342e+02 7.540e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.555e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.300e+03 2.699e-03 5.397e-03 3.865e+02 9.542e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.576e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.500e+03  nan 2.072e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.095e-01 1.162e-01 1.095e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.500e+03 4.884e-01 8.287e-01 3.232e+00 1.747e-02 4.617e-01 1.235e-01 1.237e-01 1.095e-01 1.162e-01 1.096e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.500e+03 1.293e-01 2.558e-01 1.047e+01 3.932e-02 4.616e-01 1.510e-01 1.513e-01 1.095e-01 1.162e-01 1.098e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.500e+03 6.145e-02 1.226e-01 2.185e+01 8.236e-02 4.616e-01 1.530e-01 1.533e-01 1.095e-01 1.162e-01 1.101e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.500e+03 3.588e-02 7.169e-02 3.737e+01 1.458e-01 4.615e-01 1.534e-01 1.537e-01 1.095e-01 1.162e-01 1.105e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.500e+03 2.350e-02 4.698e-02 5.703e+01 2.409e-01 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.110e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.500e+03 1.658e-02 3.315e-02 8.082e+01 3.688e-01 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.116e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.500e+03 1.232e-02 2.464e-02 1.088e+02 5.512e-01 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.124e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.500e+03 9.513e-03 1.903e-02 1.408e+02 1.012e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.132e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.500e+03 7.567e-03 1.513e-02 1.770e+02 1.437e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.142e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.500e+03 6.163e-03 1.233e-02 2.174e+02 2.105e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.153e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.500e+03 5.116e-03 1.023e-02 2.619e+02 2.916e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.165e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.500e+03 4.315e-03 8.629e-03 3.105e+02 3.958e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.179e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.500e+03 3.688e-03 7.376e-03 3.632e+02 4.990e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.193e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.500e+03 3.189e-03 6.377e-03 4.201e+02 6.549e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.209e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.700e+03  nan 2.417e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.980e-02 9.240e-02 8.980e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.700e+03 6.559e-01 9.667e-01 3.490e+00 1.425e-02 4.617e-01 1.070e-01 1.073e-01 8.980e-02 9.240e-02 8.983e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.700e+03 1.515e-01 2.984e-01 1.131e+01 2.209e-02 4.616e-01 1.501e-01 1.504e-01 8.980e-02 9.240e-02 8.991e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.700e+03 7.174e-02 1.430e-01 2.360e+01 4.618e-02 4.615e-01 1.528e-01 1.531e-01 8.980e-02 9.240e-02 9.003e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.700e+03 4.186e-02 8.362e-02 4.036e+01 8.145e-02 4.615e-01 1.533e-01 1.536e-01 8.980e-02 9.240e-02 9.018e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.700e+03 2.741e-02 5.480e-02 6.159e+01 1.307e-01 4.615e-01 1.535e-01 1.537e-01 8.980e-02 9.240e-02 9.039e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.700e+03 1.934e-02 3.867e-02 8.729e+01 2.651e-01 4.615e-01 1.535e-01 1.538e-01 8.980e-02 9.240e-02 9.063e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.700e+03 1.437e-02 2.874e-02 1.175e+02 4.165e-01 4.615e-01 1.535e-01 1.538e-01 8.980e-02 9.240e-02 9.092e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.700e+03 1.110e-02 2.219e-02 1.521e+02 6.582e-01 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.125e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.700e+03 8.827e-03 1.765e-02 1.912e+02 9.841e-01 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.163e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.700e+03 7.188e-03 1.438e-02 2.348e+02 1.402e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.205e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.700e+03 5.967e-03 1.193e-02 2.828e+02 1.914e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.252e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.700e+03 5.033e-03 1.007e-02 3.353e+02 2.612e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.303e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.700e+03 4.302e-03 8.603e-03 3.923e+02 3.445e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.359e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.700e+03 3.719e-03 7.438e-03 4.537e+02 4.311e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.420e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.900e+03  nan 2.788e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.472e-02 7.690e-02 7.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.900e+03  nan 1.115e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.472e-02 7.690e-02 7.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.900e+03 1.757e-01 3.442e-01 1.215e+01 1.259e-02 4.616e-01 1.490e-01 1.492e-01 7.472e-02 7.690e-02 7.481e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.900e+03 8.286e-02 1.650e-01 2.535e+01 2.709e-02 4.615e-01 1.525e-01 1.528e-01 7.472e-02 7.690e-02 7.491e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.900e+03 4.831e-02 9.647e-02 4.335e+01 4.714e-02 4.615e-01 1.532e-01 1.535e-01 7.472e-02 7.690e-02 7.504e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.900e+03 3.163e-02 6.322e-02 6.615e+01 1.006e-01 4.615e-01 1.534e-01 1.537e-01 7.472e-02 7.690e-02 7.521e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.900e+03 2.231e-02 4.461e-02 9.375e+01 1.374e-01 4.615e-01 1.535e-01 1.538e-01 7.472e-02 7.690e-02 7.542e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.900e+03 1.658e-02 3.315e-02 1.262e+02 2.275e-01 4.615e-01 1.535e-01 1.538e-01 7.472e-02 7.690e-02 7.566e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.900e+03 1.280e-02 2.560e-02 1.634e+02 3.992e-01 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.594e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.900e+03 1.018e-02 2.036e-02 2.054e+02 6.491e-01 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.626e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.900e+03 8.293e-03 1.658e-02 2.522e+02 9.681e-01 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.661e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.900e+03 6.884e-03 1.377e-02 3.038e+02 1.359e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.701e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.900e+03 5.806e-03 1.161e-02 3.602e+02 1.988e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.744e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.900e+03 4.963e-03 9.925e-03 4.214e+02 2.591e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.791e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.900e+03 4.290e-03 8.581e-03 4.874e+02 3.286e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.842e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.100e+03  nan 3.186e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.456e-02 6.662e-02 6.456e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.100e+03  nan 1.274e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.456e-02 6.662e-02 6.456e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.100e+03 2.021e-01 3.933e-01 1.299e+01 7.173e-03 4.616e-01 1.475e-01 1.478e-01 6.456e-02 6.662e-02 6.464e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.100e+03 9.482e-02 1.885e-01 2.710e+01 1.484e-02 4.615e-01 1.522e-01 1.525e-01 6.456e-02 6.662e-02 6.474e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.100e+03 5.523e-02 1.102e-01 4.634e+01 3.020e-02 4.615e-01 1.531e-01 1.534e-01 6.456e-02 6.662e-02 6.486e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.100e+03 3.615e-02 7.224e-02 7.071e+01 5.574e-02 4.615e-01 1.534e-01 1.536e-01 6.456e-02 6.662e-02 6.502e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.100e+03 2.550e-02 5.097e-02 1.002e+02 1.027e-01 4.615e-01 1.535e-01 1.537e-01 6.456e-02 6.662e-02 6.522e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.100e+03 1.894e-02 3.788e-02 1.349e+02 1.626e-01 4.615e-01 1.535e-01 1.538e-01 6.456e-02 6.662e-02 6.545e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.100e+03 1.463e-02 2.925e-02 1.746e+02 2.692e-01 4.615e-01 1.535e-01 1.538e-01 6.456e-02 6.662e-02 6.571e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.100e+03 1.164e-02 2.327e-02 2.195e+02 4.733e-01 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.601e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.100e+03 9.476e-03 1.895e-02 2.695e+02 6.999e-01 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.634e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.100e+03 7.866e-03 1.573e-02 3.247e+02 1.019e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.672e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.100e+03 6.634e-03 1.327e-02 3.850e+02 1.451e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.712e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.100e+03 5.671e-03 1.134e-02 4.504e+02 1.911e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.757e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.100e+03 4.903e-03 9.805e-03 5.210e+02 2.458e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.805e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.300e+03  nan 3.610e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.763e-02 5.992e-02 5.763e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.300e+03  nan 1.444e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.763e-02 5.992e-02 5.763e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.300e+03 2.310e-01 4.457e-01 1.383e+01 4.396e-03 4.616e-01 1.457e-01 1.460e-01 5.763e-02 5.992e-02 5.772e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.300e+03 1.076e-01 2.136e-01 2.885e+01 1.029e-02 4.615e-01 1.518e-01 1.521e-01 5.763e-02 5.992e-02 5.782e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.300e+03 6.262e-02 1.249e-01 4.933e+01 2.024e-02 4.615e-01 1.530e-01 1.532e-01 5.763e-02 5.992e-02 5.796e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.300e+03 4.098e-02 8.186e-02 7.528e+01 3.651e-02 4.615e-01 1.533e-01 1.536e-01 5.763e-02 5.992e-02 5.814e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.300e+03 2.890e-02 5.776e-02 1.067e+02 6.970e-02 4.615e-01 1.535e-01 1.537e-01 5.763e-02 5.992e-02 5.836e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.300e+03 2.147e-02 4.293e-02 1.436e+02 1.152e-01 4.615e-01 1.535e-01 1.538e-01 5.763e-02 5.992e-02 5.861e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.300e+03 1.658e-02 3.315e-02 1.859e+02 2.213e-01 4.615e-01 1.535e-01 1.538e-01 5.763e-02 5.992e-02 5.891e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.300e+03 1.319e-02 2.637e-02 2.337e+02 3.406e-01 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 5.924e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.300e+03 1.074e-02 2.148e-02 2.869e+02 5.333e-01 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 5.961e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.300e+03 8.914e-03 1.783e-02 3.457e+02 7.528e-01 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.003e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.300e+03 7.518e-03 1.504e-02 4.098e+02 1.142e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.048e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.300e+03 6.426e-03 1.285e-02 4.795e+02 1.443e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.098e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.300e+03 5.556e-03 1.111e-02 5.546e+02 1.899e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.153e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.500e+03  nan 4.061e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.362e-02 5.619e-02 5.362e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.500e+03  nan 1.624e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.362e-02 5.619e-02 5.362e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.500e+03 2.626e-01 5.013e-01 1.466e+01 2.647e-03 4.616e-01 1.436e-01 1.438e-01 5.362e-02 5.619e-02 5.372e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.500e+03 1.213e-01 2.403e-01 3.060e+01 6.180e-03 4.615e-01 1.513e-01 1.516e-01 5.362e-02 5.619e-02 5.384e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.500e+03 7.049e-02 1.405e-01 5.232e+01 1.458e-02 4.615e-01 1.528e-01 1.531e-01 5.362e-02 5.619e-02 5.399e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.500e+03 4.611e-02 9.208e-02 7.984e+01 2.507e-02 4.615e-01 1.533e-01 1.535e-01 5.362e-02 5.619e-02 5.419e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.500e+03 3.251e-02 6.497e-02 1.131e+02 4.457e-02 4.615e-01 1.534e-01 1.537e-01 5.362e-02 5.619e-02 5.444e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.500e+03 2.415e-02 4.829e-02 1.523e+02 8.055e-02 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.500e+03 1.865e-02 3.729e-02 1.971e+02 1.715e-01 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.505e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.500e+03 1.483e-02 2.966e-02 2.478e+02 2.462e-01 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.543e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.500e+03 1.208e-02 2.416e-02 3.043e+02 3.872e-01 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.585e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.500e+03 1.003e-02 2.005e-02 3.666e+02 5.442e-01 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.632e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.500e+03 8.457e-03 1.691e-02 4.347e+02 7.982e-01 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.683e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.500e+03 7.229e-03 1.446e-02 5.085e+02 1.104e+00 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.740e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.500e+03 6.250e-03 1.250e-02 5.882e+02 1.443e+00 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.802e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.700e+03  nan 4.538e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.116e-02 5.297e-02 5.116e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.700e+03  nan 1.815e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.116e-02 5.297e-02 5.116e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.700e+03 2.974e-01 5.603e-01 1.550e+01 1.629e-03 4.616e-01 1.410e-01 1.412e-01 5.116e-02 5.297e-02 5.123e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.700e+03 1.359e-01 2.685e-01 3.234e+01 4.173e-03 4.615e-01 1.508e-01 1.510e-01 5.116e-02 5.297e-02 5.132e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.700e+03 7.884e-02 1.570e-01 5.531e+01 8.791e-03 4.615e-01 1.526e-01 1.529e-01 5.116e-02 5.297e-02 5.143e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.700e+03 5.155e-02 1.029e-01 8.440e+01 1.989e-02 4.615e-01 1.532e-01 1.534e-01 5.116e-02 5.297e-02 5.157e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.700e+03 3.634e-02 7.261e-02 1.196e+02 3.780e-02 4.615e-01 1.534e-01 1.536e-01 5.116e-02 5.297e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.700e+03 2.699e-02 5.396e-02 1.610e+02 7.736e-02 4.615e-01 1.535e-01 1.537e-01 5.116e-02 5.297e-02 5.194e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.700e+03 2.084e-02 4.167e-02 2.084e+02 1.090e-01 4.615e-01 1.535e-01 1.538e-01 5.116e-02 5.297e-02 5.217e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.700e+03 1.658e-02 3.315e-02 2.620e+02 2.387e-01 4.615e-01 1.535e-01 1.538e-01 5.116e-02 5.297e-02 5.243e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.700e+03 1.350e-02 2.700e-02 3.217e+02 2.827e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.273e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.700e+03 1.121e-02 2.241e-02 3.876e+02 4.469e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.305e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.700e+03 9.451e-03 1.890e-02 4.595e+02 6.052e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.341e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.700e+03 8.078e-03 1.616e-02 5.376e+02 8.751e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.381e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.700e+03 6.984e-03 1.397e-02 6.218e+02 1.149e+00 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.900e+03  nan 5.042e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.932e-02 5.045e-02 4.932e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.900e+03  nan 2.017e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.932e-02 5.045e-02 4.932e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.900e+03 3.360e-01 6.225e-01 1.634e+01 9.757e-04 4.616e-01 1.378e-01 1.380e-01 4.932e-02 5.045e-02 4.937e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.900e+03 1.515e-01 2.984e-01 3.409e+01 3.074e-03 4.615e-01 1.501e-01 1.504e-01 4.932e-02 5.045e-02 4.942e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.900e+03 8.768e-02 1.745e-01 5.830e+01 7.144e-03 4.615e-01 1.524e-01 1.527e-01 4.932e-02 5.045e-02 4.949e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.900e+03 5.729e-02 1.143e-01 8.896e+01 1.374e-02 4.615e-01 1.531e-01 1.533e-01 4.932e-02 5.045e-02 4.958e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.900e+03 4.038e-02 8.067e-02 1.261e+02 2.637e-02 4.615e-01 1.533e-01 1.536e-01 4.932e-02 5.045e-02 4.968e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.900e+03 2.999e-02 5.995e-02 1.697e+02 4.804e-02 4.615e-01 1.534e-01 1.537e-01 4.932e-02 5.045e-02 4.981e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.900e+03 2.316e-02 4.630e-02 2.197e+02 7.622e-02 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 4.995e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.900e+03 1.842e-02 3.683e-02 2.762e+02 1.531e-01 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.900e+03 1.500e-02 2.999e-02 3.391e+02 2.464e-01 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 5.030e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.900e+03 1.245e-02 2.490e-02 4.085e+02 3.548e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.051e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.900e+03 1.050e-02 2.100e-02 4.843e+02 4.998e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.073e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.900e+03 8.975e-03 1.795e-02 5.667e+02 6.766e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.097e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.900e+03 7.760e-03 1.552e-02 6.554e+02 8.445e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.124e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.100e+03  nan 5.573e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-02 4.928e-02 4.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.100e+03  nan 2.229e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-02 4.928e-02 4.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.100e+03 3.793e-01 6.880e-01 1.718e+01 7.871e-04 4.616e-01 1.340e-01 1.342e-01 4.685e-02 4.928e-02 4.695e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.100e+03 1.680e-01 3.297e-01 3.584e+01 2.133e-03 4.615e-01 1.493e-01 1.496e-01 4.685e-02 4.928e-02 4.706e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.100e+03 9.702e-02 1.928e-01 6.129e+01 5.305e-03 4.615e-01 1.521e-01 1.524e-01 4.685e-02 4.928e-02 4.720e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.100e+03 6.335e-02 1.264e-01 9.352e+01 1.072e-02 4.615e-01 1.530e-01 1.532e-01 4.685e-02 4.928e-02 4.739e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.100e+03 4.464e-02 8.916e-02 1.325e+02 2.031e-02 4.615e-01 1.533e-01 1.535e-01 4.685e-02 4.928e-02 4.762e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.100e+03 3.315e-02 6.626e-02 1.784e+02 3.708e-02 4.615e-01 1.534e-01 1.537e-01 4.685e-02 4.928e-02 4.789e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.100e+03 2.560e-02 5.117e-02 2.309e+02 6.462e-02 4.615e-01 1.535e-01 1.537e-01 4.685e-02 4.928e-02 4.820e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.100e+03 2.036e-02 4.071e-02 2.903e+02 1.276e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 4.855e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.100e+03 1.658e-02 3.315e-02 3.565e+02 1.985e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.100e+03 1.376e-02 2.752e-02 4.294e+02 2.901e-01 4.615e-01 1.536e-01 1.538e-01 4.685e-02 4.928e-02 4.939e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.100e+03 1.161e-02 2.321e-02 5.092e+02 4.115e-01 4.615e-01 1.536e-01 1.538e-01 4.685e-02 4.928e-02 4.988e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.100e+03 9.920e-03 1.984e-02 5.957e+02 5.401e-01 4.615e-01 1.536e-01 1.538e-01 4.685e-02 4.928e-02 5.042e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.100e+03 8.576e-03 1.715e-02 6.890e+02 7.012e-01 4.615e-01 1.536e-01 1.538e-01 4.685e-02 4.928e-02 5.100e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.300e+03  nan 6.129e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-02 5.069e-02 4.896e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.300e+03  nan 2.452e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-02 5.069e-02 4.896e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.300e+03 4.291e-01 7.567e-01 1.801e+01 4.714e-04 4.616e-01 1.293e-01 1.295e-01 4.896e-02 5.069e-02 4.903e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.300e+03 1.856e-01 3.627e-01 3.759e+01 1.473e-03 4.615e-01 1.484e-01 1.487e-01 4.896e-02 5.069e-02 4.911e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.300e+03 1.069e-01 2.121e-01 6.428e+01 3.901e-03 4.615e-01 1.518e-01 1.521e-01 4.896e-02 5.069e-02 4.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.300e+03 6.972e-02 1.390e-01 9.809e+01 8.386e-03 4.615e-01 1.528e-01 1.531e-01 4.896e-02 5.069e-02 4.935e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.300e+03 4.911e-02 9.807e-02 1.390e+02 1.634e-02 4.615e-01 1.532e-01 1.535e-01 4.896e-02 5.069e-02 4.951e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.300e+03 3.647e-02 7.288e-02 1.871e+02 2.697e-02 4.615e-01 1.534e-01 1.536e-01 4.896e-02 5.069e-02 4.970e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.300e+03 2.816e-02 5.628e-02 2.422e+02 4.994e-02 4.615e-01 1.535e-01 1.537e-01 4.896e-02 5.069e-02 4.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.300e+03 2.239e-02 4.477e-02 3.045e+02 1.088e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.018e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.300e+03 1.824e-02 3.646e-02 3.739e+02 1.647e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.046e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.300e+03 1.514e-02 3.027e-02 4.504e+02 2.168e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.077e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.300e+03 1.277e-02 2.553e-02 5.340e+02 2.988e-01 4.615e-01 1.536e-01 1.538e-01 4.896e-02 5.069e-02 5.111e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.300e+03 1.091e-02 2.182e-02 6.248e+02 4.176e-01 4.615e-01 1.536e-01 1.538e-01 4.896e-02 5.069e-02 5.149e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.300e+03 9.433e-03 1.887e-02 7.226e+02 5.943e-01 4.615e-01 1.536e-01 1.538e-01 4.896e-02 5.069e-02 5.189e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.500e+03  nan 6.713e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.203e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.500e+03  nan 2.685e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.203e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.500e+03 4.884e-01 8.288e-01 1.885e+01 4.827e-04 4.616e-01 1.235e-01 1.237e-01 4.895e-02 5.203e-02 4.908e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.500e+03 2.042e-01 3.972e-01 3.934e+01 1.173e-03 4.615e-01 1.474e-01 1.477e-01 4.895e-02 5.203e-02 4.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.500e+03 1.172e-01 2.323e-01 6.727e+01 2.974e-03 4.615e-01 1.515e-01 1.518e-01 4.895e-02 5.203e-02 4.940e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.500e+03 7.641e-02 1.522e-01 1.026e+02 6.644e-03 4.615e-01 1.527e-01 1.530e-01 4.895e-02 5.203e-02 4.964e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.500e+03 5.381e-02 1.074e-01 1.455e+02 1.311e-02 4.615e-01 1.531e-01 1.534e-01 4.895e-02 5.203e-02 4.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.500e+03 3.995e-02 7.982e-02 1.958e+02 2.406e-02 4.615e-01 1.533e-01 1.536e-01 4.895e-02 5.203e-02 5.027e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.500e+03 3.084e-02 6.164e-02 2.535e+02 3.938e-02 4.615e-01 1.534e-01 1.537e-01 4.895e-02 5.203e-02 5.066e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.500e+03 2.453e-02 4.903e-02 3.187e+02 9.570e-02 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.111e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.500e+03 1.997e-02 3.993e-02 3.913e+02 1.390e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.162e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.500e+03 1.658e-02 3.315e-02 4.713e+02 2.010e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.218e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.500e+03 1.398e-02 2.796e-02 5.589e+02 2.811e-01 4.615e-01 1.536e-01 1.538e-01 4.895e-02 5.203e-02 5.280e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.500e+03 1.195e-02 2.390e-02 6.538e+02 3.786e-01 4.615e-01 1.536e-01 1.538e-01 4.895e-02 5.203e-02 5.348e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.500e+03 1.033e-02 2.066e-02 7.562e+02 4.852e-01 4.615e-01 1.536e-01 1.538e-01 4.895e-02 5.203e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.700e+03  nan 7.323e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.987e-02 5.233e-02 4.987e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.700e+03  nan 2.929e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.987e-02 5.233e-02 4.987e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.700e+03 5.646e-01 9.041e-01 1.969e+01 3.868e-04 4.616e-01 1.159e-01 1.161e-01 4.987e-02 5.233e-02 4.997e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.700e+03 2.241e-01 4.333e-01 4.108e+01 9.150e-04 4.615e-01 1.462e-01 1.464e-01 4.987e-02 5.233e-02 5.008e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.700e+03 1.281e-01 2.534e-01 7.026e+01 2.403e-03 4.615e-01 1.511e-01 1.514e-01 4.987e-02 5.233e-02 5.023e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.700e+03 8.341e-02 1.661e-01 1.072e+02 5.260e-03 4.615e-01 1.525e-01 1.528e-01 4.987e-02 5.233e-02 5.042e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.700e+03 5.872e-02 1.172e-01 1.519e+02 1.061e-02 4.615e-01 1.531e-01 1.533e-01 4.987e-02 5.233e-02 5.065e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.700e+03 4.359e-02 8.707e-02 2.045e+02 1.943e-02 4.615e-01 1.533e-01 1.536e-01 4.987e-02 5.233e-02 5.093e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.700e+03 3.365e-02 6.724e-02 2.647e+02 3.527e-02 4.615e-01 1.534e-01 1.537e-01 4.987e-02 5.233e-02 5.124e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.700e+03 2.676e-02 5.349e-02 3.328e+02 7.540e-02 4.615e-01 1.535e-01 1.537e-01 4.987e-02 5.233e-02 5.160e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.700e+03 2.179e-02 4.356e-02 4.087e+02 1.161e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.200e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.700e+03 1.809e-02 3.616e-02 4.923e+02 1.651e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.245e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.700e+03 1.525e-02 3.050e-02 5.837e+02 2.345e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.294e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.700e+03 1.304e-02 2.607e-02 6.829e+02 2.846e-01 4.615e-01 1.536e-01 1.538e-01 4.987e-02 5.233e-02 5.348e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.700e+03 1.127e-02 2.254e-02 7.899e+02 3.764e-01 4.615e-01 1.536e-01 1.538e-01 4.987e-02 5.233e-02 5.407e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.900e+03  nan 7.959e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.012e-02 5.451e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.900e+03  nan 3.184e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.012e-02 5.451e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.900e+03 6.921e-01 9.826e-01 2.053e+01 3.229e-04 4.616e-01 1.038e-01 1.040e-01 5.012e-02 5.451e-02 5.030e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.900e+03 2.452e-01 4.710e-01 4.283e+01 7.272e-04 4.615e-01 1.448e-01 1.451e-01 5.012e-02 5.451e-02 5.049e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.900e+03 1.395e-01 2.754e-01 7.325e+01 1.945e-03 4.615e-01 1.506e-01 1.509e-01 5.012e-02 5.451e-02 5.075e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.900e+03 9.074e-02 1.805e-01 1.118e+02 4.454e-03 4.615e-01 1.523e-01 1.526e-01 5.012e-02 5.451e-02 5.109e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.900e+03 6.385e-02 1.273e-01 1.584e+02 8.690e-03 4.615e-01 1.530e-01 1.532e-01 5.012e-02 5.451e-02 5.150e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.900e+03 4.739e-02 9.464e-02 2.132e+02 1.467e-02 4.615e-01 1.532e-01 1.535e-01 5.012e-02 5.451e-02 5.199e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.900e+03 3.658e-02 7.309e-02 2.760e+02 2.933e-02 4.615e-01 1.534e-01 1.536e-01 5.012e-02 5.451e-02 5.255e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.900e+03 2.909e-02 5.814e-02 3.470e+02 6.472e-02 4.615e-01 1.535e-01 1.537e-01 5.012e-02 5.451e-02 5.319e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.900e+03 2.368e-02 4.735e-02 4.261e+02 9.697e-02 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.392e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.900e+03 1.966e-02 3.931e-02 5.132e+02 1.408e-01 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.473e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.900e+03 1.658e-02 3.315e-02 6.085e+02 1.910e-01 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.563e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.900e+03 1.417e-02 2.834e-02 7.120e+02 2.408e-01 4.615e-01 1.536e-01 1.538e-01 5.012e-02 5.451e-02 5.662e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.900e+03 1.225e-02 2.450e-02 8.235e+02 3.190e-01 4.615e-01 1.536e-01 1.538e-01 5.012e-02 5.451e-02 5.772e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.100e+03  nan 8.622e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.100e+03  nan 3.449e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.100e+03  nan 1.064e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.100e+03 2.677e-01 5.102e-01 4.458e+01 5.938e-04 4.615e-01 1.432e-01 1.435e-01 5.174e-02 5.418e-02 5.195e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.100e+03 1.515e-01 2.984e-01 7.624e+01 1.648e-03 4.615e-01 1.501e-01 1.504e-01 5.174e-02 5.418e-02 5.210e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.100e+03 9.839e-02 1.955e-01 1.163e+02 3.697e-03 4.615e-01 1.521e-01 1.524e-01 5.174e-02 5.418e-02 5.229e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.100e+03 6.920e-02 1.380e-01 1.649e+02 7.397e-03 4.615e-01 1.529e-01 1.531e-01 5.174e-02 5.418e-02 5.252e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.100e+03 5.135e-02 1.025e-01 2.219e+02 1.346e-02 4.615e-01 1.532e-01 1.534e-01 5.174e-02 5.418e-02 5.279e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.100e+03 3.963e-02 7.918e-02 2.873e+02 2.357e-02 4.615e-01 1.533e-01 1.536e-01 5.174e-02 5.418e-02 5.310e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.100e+03 3.151e-02 6.298e-02 3.611e+02 5.561e-02 4.615e-01 1.534e-01 1.537e-01 5.174e-02 5.418e-02 5.346e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.100e+03 2.566e-02 5.129e-02 4.434e+02 8.260e-02 4.615e-01 1.535e-01 1.537e-01 5.174e-02 5.418e-02 5.386e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.100e+03 2.130e-02 4.258e-02 5.342e+02 1.222e-01 4.615e-01 1.535e-01 1.538e-01 5.174e-02 5.418e-02 5.430e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.100e+03 1.796e-02 3.591e-02 6.334e+02 1.691e-01 4.615e-01 1.535e-01 1.538e-01 5.174e-02 5.418e-02 5.479e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.100e+03 1.535e-02 3.070e-02 7.410e+02 2.235e-01 4.615e-01 1.535e-01 1.538e-01 5.174e-02 5.418e-02 5.532e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.100e+03 1.327e-02 2.654e-02 8.571e+02 2.913e-01 4.615e-01 1.536e-01 1.538e-01 5.174e-02 5.418e-02 5.591e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.300e+03  nan 9.312e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.300e+03  nan 3.725e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.300e+03  nan 1.150e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.300e+03 2.918e-01 5.510e-01 4.633e+01 5.166e-04 4.615e-01 1.414e-01 1.416e-01 4.895e-02 5.673e-02 4.959e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.300e+03 1.640e-01 3.222e-01 7.923e+01 1.369e-03 4.615e-01 1.495e-01 1.498e-01 4.895e-02 5.673e-02 5.005e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.300e+03 1.064e-01 2.112e-01 1.209e+02 3.121e-03 4.615e-01 1.519e-01 1.521e-01 4.895e-02 5.673e-02 5.063e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.300e+03 7.477e-02 1.490e-01 1.713e+02 5.862e-03 4.615e-01 1.527e-01 1.530e-01 4.895e-02 5.673e-02 5.134e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.300e+03 5.548e-02 1.107e-01 2.306e+02 1.153e-02 4.615e-01 1.531e-01 1.534e-01 4.895e-02 5.673e-02 5.220e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.300e+03 4.281e-02 8.551e-02 2.985e+02 2.095e-02 4.615e-01 1.533e-01 1.536e-01 4.895e-02 5.673e-02 5.319e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.300e+03 3.404e-02 6.802e-02 3.753e+02 4.652e-02 4.615e-01 1.534e-01 1.537e-01 4.895e-02 5.673e-02 5.434e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.300e+03 2.771e-02 5.539e-02 4.608e+02 6.739e-02 4.615e-01 1.535e-01 1.537e-01 4.895e-02 5.673e-02 5.565e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.300e+03 2.300e-02 4.598e-02 5.551e+02 9.922e-02 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.673e-02 5.713e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.300e+03 1.940e-02 3.878e-02 6.582e+02 1.101e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.673e-02 5.880e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.300e+03 1.658e-02 3.315e-02 7.701e+02 1.876e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.673e-02 6.065e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.300e+03 1.433e-02 2.866e-02 8.907e+02 2.539e-01 4.615e-01 1.536e-01 1.538e-01 4.895e-02 5.673e-02 6.273e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.500e+03  nan 1.003e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.500e+03  nan 4.011e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.500e+03  nan 1.238e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.500e+03 3.176e-01 5.934e-01 4.808e+01 4.223e-04 4.615e-01 1.393e-01 1.396e-01 5.306e-02 5.849e-02 5.351e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.500e+03 1.772e-01 3.470e-01 8.222e+01 1.049e-03 4.615e-01 1.489e-01 1.491e-01 5.306e-02 5.849e-02 5.383e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.500e+03 1.147e-01 2.274e-01 1.255e+02 2.673e-03 4.615e-01 1.516e-01 1.518e-01 5.306e-02 5.849e-02 5.425e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.500e+03 8.057e-02 1.604e-01 1.778e+02 5.299e-03 4.615e-01 1.526e-01 1.529e-01 5.306e-02 5.849e-02 5.476e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.500e+03 5.976e-02 1.192e-01 2.393e+02 9.984e-03 4.615e-01 1.530e-01 1.533e-01 5.306e-02 5.849e-02 5.536e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.500e+03 4.611e-02 9.208e-02 3.098e+02 1.742e-02 4.615e-01 1.533e-01 1.535e-01 5.306e-02 5.849e-02 5.605e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.500e+03 3.666e-02 7.325e-02 3.895e+02 3.965e-02 4.615e-01 1.534e-01 1.536e-01 5.306e-02 5.849e-02 5.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.500e+03 2.984e-02 5.965e-02 4.782e+02 6.110e-02 4.615e-01 1.534e-01 1.537e-01 5.306e-02 5.849e-02 5.775e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.500e+03 2.477e-02 4.952e-02 5.761e+02 8.467e-02 4.615e-01 1.535e-01 1.538e-01 5.306e-02 5.849e-02 5.876e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.500e+03 2.089e-02 4.177e-02 6.831e+02 1.251e-01 4.615e-01 1.535e-01 1.538e-01 5.306e-02 5.849e-02 5.989e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.500e+03 1.785e-02 3.570e-02 7.991e+02 1.624e-01 4.615e-01 1.535e-01 1.538e-01 5.306e-02 5.849e-02 6.113e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.500e+03 1.543e-02 3.086e-02 9.243e+02 2.141e-01 4.615e-01 1.535e-01 1.538e-01 5.306e-02 5.849e-02 6.251e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.700e+03  nan 1.077e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.700e+03  nan 4.308e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.700e+03  nan 1.330e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.700e+03 3.455e-01 6.373e-01 4.983e+01 3.698e-04 4.616e-01 1.370e-01 1.372e-01 5.423e-02 6.000e-02 5.471e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.700e+03 1.909e-01 3.727e-01 8.521e+01 8.967e-04 4.615e-01 1.482e-01 1.484e-01 5.423e-02 6.000e-02 5.506e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.700e+03 1.234e-01 2.442e-01 1.300e+02 2.208e-03 4.615e-01 1.513e-01 1.515e-01 5.423e-02 6.000e-02 5.550e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.700e+03 8.660e-02 1.723e-01 1.843e+02 4.611e-03 4.615e-01 1.524e-01 1.527e-01 5.423e-02 6.000e-02 5.603e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.700e+03 6.421e-02 1.281e-01 2.480e+02 8.531e-03 4.615e-01 1.530e-01 1.532e-01 5.423e-02 6.000e-02 5.667e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.700e+03 4.953e-02 9.890e-02 3.211e+02 1.485e-02 4.615e-01 1.532e-01 1.535e-01 5.423e-02 6.000e-02 5.741e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.700e+03 3.938e-02 7.867e-02 4.036e+02 3.537e-02 4.615e-01 1.533e-01 1.536e-01 5.423e-02 6.000e-02 5.826e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.700e+03 3.206e-02 6.407e-02 4.956e+02 5.247e-02 4.615e-01 1.534e-01 1.537e-01 5.423e-02 6.000e-02 5.921e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.700e+03 2.661e-02 5.319e-02 5.970e+02 7.538e-02 4.615e-01 1.535e-01 1.537e-01 5.423e-02 6.000e-02 6.029e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.700e+03 2.244e-02 4.486e-02 7.079e+02 1.047e-01 4.615e-01 1.535e-01 1.538e-01 5.423e-02 6.000e-02 6.149e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.700e+03 1.918e-02 3.834e-02 8.282e+02 1.409e-01 4.615e-01 1.535e-01 1.538e-01 5.423e-02 6.000e-02 6.281e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.700e+03 1.658e-02 3.315e-02 9.579e+02 1.838e-01 4.615e-01 1.535e-01 1.538e-01 5.423e-02 6.000e-02 6.427e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.900e+03  nan 1.154e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.900e+03  nan 4.616e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.900e+03  nan 1.425e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.900e+03 3.758e-01 6.828e-01 5.157e+01 3.328e-04 4.616e-01 1.343e-01 1.345e-01 5.845e-02 6.191e-02 5.874e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.900e+03 2.054e-01 3.993e-01 8.820e+01 7.618e-04 4.615e-01 1.473e-01 1.476e-01 5.845e-02 6.191e-02 5.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.900e+03 1.324e-01 2.617e-01 1.346e+02 1.957e-03 4.615e-01 1.509e-01 1.512e-01 5.845e-02 6.191e-02 5.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.900e+03 9.285e-02 1.846e-01 1.907e+02 3.874e-03 4.615e-01 1.523e-01 1.525e-01 5.845e-02 6.191e-02 5.954e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.900e+03 6.882e-02 1.372e-01 2.567e+02 6.982e-03 4.615e-01 1.529e-01 1.531e-01 5.845e-02 6.191e-02 5.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.900e+03 5.308e-02 1.060e-01 3.323e+02 1.060e-02 4.615e-01 1.532e-01 1.534e-01 5.845e-02 6.191e-02 6.037e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.900e+03 4.220e-02 8.429e-02 4.178e+02 3.061e-02 4.615e-01 1.533e-01 1.536e-01 5.845e-02 6.191e-02 6.088e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.900e+03 3.435e-02 6.865e-02 5.130e+02 4.536e-02 4.615e-01 1.534e-01 1.537e-01 5.845e-02 6.191e-02 6.144e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.900e+03 2.851e-02 5.699e-02 6.180e+02 6.161e-02 4.615e-01 1.535e-01 1.537e-01 5.845e-02 6.191e-02 6.208e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.900e+03 2.404e-02 4.806e-02 7.327e+02 8.939e-02 4.615e-01 1.535e-01 1.538e-01 5.845e-02 6.191e-02 6.277e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.900e+03 2.055e-02 4.108e-02 8.572e+02 1.191e-01 4.615e-01 1.535e-01 1.538e-01 5.845e-02 6.191e-02 6.354e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.900e+03 1.776e-02 3.552e-02 9.915e+02 1.617e-01 4.615e-01 1.535e-01 1.538e-01 5.845e-02 6.191e-02 6.438e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-


==> anc/benRun_b3l2_2d.97.out <==
#  c9=-9.700e-01
#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process
 1.000e-02 3.000e+02 2.307e-01 4.452e-01 1.320e-02 3.305e+01 5.427e-01 0.000e+00 1.717e-01 4.938e+00 1.172e+01 4.940e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.000e+02 8.905e-03 1.781e-02 3.283e-01 8.023e+02 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 4.985e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.000e+02 2.748e-03 5.497e-03 1.064e+00 2.586e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.091e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.000e+02 1.317e-03 2.634e-03 2.219e+00 5.427e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.264e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.000e+02 7.703e-04 1.541e-03 3.795e+00 9.207e+03 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.508e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.000e+02 5.048e-04 1.010e-03 5.791e+00 1.419e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 5.834e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.000e+02 3.562e-04 7.124e-04 8.208e+00 2.015e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 6.255e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.000e+02 2.647e-04 5.294e-04 1.104e+01 2.721e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 6.788e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.000e+02 2.044e-04 4.088e-04 1.430e+01 3.519e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 7.456e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.000e+02 1.626e-04 3.252e-04 1.798e+01 4.478e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 8.289e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.000e+02 1.324e-04 2.649e-04 2.208e+01 5.388e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 9.328e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.000e+02 1.099e-04 2.199e-04 2.659e+01 6.535e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.062e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.000e+02 9.272e-05 1.854e-04 3.153e+01 7.830e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.225e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.000e+02 7.925e-05 1.585e-04 3.689e+01 9.160e+04 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.429e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.000e+02 6.852e-05 1.370e-04 4.267e+01 1.058e+05 5.454e-01 0.000e+00 1.818e-01 4.938e+00 1.172e+01 1.688e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.000e+02  nan 1.237e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.015e+00 7.731e+00 4.015e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.000e+02 2.475e-02 4.947e-02 6.364e-01 8.897e+01 4.689e-01 1.400e-01 1.562e-01 4.015e+00 7.731e+00 4.049e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.000e+02 7.635e-03 1.527e-02 2.062e+00 2.885e+02 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.125e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.000e+02 3.659e-03 7.318e-03 4.302e+00 6.007e+02 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.248e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.000e+02 2.140e-03 4.279e-03 7.356e+00 1.032e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.421e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.000e+02 1.402e-03 2.804e-03 1.123e+01 1.594e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.651e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.000e+02 9.894e-04 1.979e-03 1.591e+01 2.264e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 4.946e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.000e+02 7.353e-04 1.471e-03 2.141e+01 3.064e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 5.315e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.000e+02 5.678e-04 1.136e-03 2.772e+01 4.015e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 5.774e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.000e+02 4.517e-04 9.034e-04 3.485e+01 4.899e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 6.339e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.000e+02 3.679e-04 7.357e-04 4.279e+01 6.228e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 7.034e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.000e+02 3.054e-04 6.107e-04 5.154e+01 7.480e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 7.889e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.000e+02 2.575e-04 5.151e-04 6.112e+01 8.882e+03 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 8.943e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.000e+02 2.201e-04 4.403e-04 7.150e+01 1.065e+04 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 1.025e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.000e+02 1.903e-04 3.807e-04 8.270e+01 1.245e+04 4.689e-01 1.400e-01 1.563e-01 4.015e+00 7.731e+00 1.187e+01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 7.000e+02  nan 2.424e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.681e+00 2.117e+00 1.681e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 7.000e+02 4.856e-02 9.696e-02 9.018e-01 1.972e+01 4.633e-01 1.501e-01 1.541e-01 1.681e+00 2.117e+00 1.686e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 7.000e+02 1.497e-02 2.993e-02 2.922e+00 6.399e+01 4.633e-01 1.504e-01 1.544e-01 1.681e+00 2.117e+00 1.698e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 7.000e+02 7.172e-03 1.434e-02 6.096e+00 1.328e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.715e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 7.000e+02 4.194e-03 8.388e-03 1.043e+01 2.307e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.740e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 7.000e+02 2.748e-03 5.497e-03 1.591e+01 3.557e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.772e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 7.000e+02 1.939e-03 3.878e-03 2.255e+01 5.074e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.811e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 7.000e+02 1.441e-03 2.882e-03 3.034e+01 6.918e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.858e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 7.000e+02 1.113e-03 2.226e-03 3.928e+01 9.192e+02 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.913e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 7.000e+02 8.853e-04 1.771e-03 4.939e+01 1.144e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 1.978e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 7.000e+02 7.210e-04 1.442e-03 6.064e+01 1.422e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.053e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 7.000e+02 5.985e-04 1.197e-03 7.305e+01 1.757e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.138e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 7.000e+02 5.048e-04 1.010e-03 8.661e+01 2.134e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.236e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 7.000e+02 4.315e-04 8.630e-04 1.013e+02 2.532e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.347e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 7.000e+02 3.730e-04 7.461e-04 1.172e+02 2.938e+03 4.633e-01 1.505e-01 1.544e-01 1.681e+00 2.117e+00 2.472e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 9.000e+02  nan 4.007e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.238e-01 1.396e+00 9.238e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 9.000e+02 8.049e-02 1.603e-01 1.162e+00 5.929e+00 4.622e-01 1.515e-01 1.531e-01 9.238e-01 1.396e+00 9.288e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 9.000e+02 2.475e-02 4.947e-02 3.766e+00 1.917e+01 4.621e-01 1.524e-01 1.540e-01 9.238e-01 1.396e+00 9.399e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 9.000e+02 1.186e-02 2.371e-02 7.857e+00 3.978e+01 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 9.577e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 9.000e+02 6.933e-03 1.387e-02 1.344e+01 6.861e+01 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 9.825e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 9.000e+02 4.543e-03 9.086e-03 2.050e+01 1.064e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.015e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 9.000e+02 3.206e-03 6.411e-03 2.906e+01 1.544e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.056e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 9.000e+02 2.382e-03 4.765e-03 3.910e+01 2.133e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.105e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 9.000e+02 1.840e-03 3.680e-03 5.063e+01 2.872e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.165e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 9.000e+02 1.464e-03 2.927e-03 6.365e+01 3.652e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.237e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 9.000e+02 1.192e-03 2.384e-03 7.815e+01 4.992e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.322e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 9.000e+02 9.894e-04 1.979e-03 9.415e+01 5.735e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.423e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 9.000e+02 8.345e-04 1.669e-03 1.116e+02 6.798e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.541e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 9.000e+02 7.133e-04 1.427e-03 1.306e+02 7.888e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.681e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 9.000e+02 6.167e-04 1.233e-03 1.511e+02 9.797e+02 4.621e-01 1.525e-01 1.540e-01 9.238e-01 1.396e+00 1.847e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.100e+03  nan 5.986e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.974e-01 8.215e-01 4.974e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.100e+03 1.209e-01 2.394e-01 1.422e+00 2.108e+00 4.618e-01 1.509e-01 1.517e-01 4.974e-01 8.215e-01 5.006e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.100e+03 3.698e-02 7.390e-02 4.606e+00 6.774e+00 4.618e-01 1.529e-01 1.537e-01 4.974e-01 8.215e-01 5.079e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.100e+03 1.771e-02 3.542e-02 9.610e+00 1.419e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.197e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.100e+03 1.036e-02 2.071e-02 1.643e+01 2.450e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.361e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.100e+03 6.787e-03 1.357e-02 2.508e+01 3.811e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.577e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.100e+03 4.789e-03 9.577e-03 3.554e+01 5.509e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 5.849e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.100e+03 3.559e-03 7.118e-03 4.782e+01 7.524e+01 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 6.186e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.100e+03 2.748e-03 5.497e-03 6.193e+01 1.028e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 6.597e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.100e+03 2.186e-03 4.372e-03 7.785e+01 1.347e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 7.094e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.100e+03 1.780e-03 3.561e-03 9.559e+01 1.608e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 7.693e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.100e+03 1.478e-03 2.956e-03 1.152e+02 2.099e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 8.411e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.100e+03 1.247e-03 2.493e-03 1.365e+02 2.541e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 9.272e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.100e+03 1.065e-03 2.131e-03 1.597e+02 2.750e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 1.031e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.100e+03 9.212e-04 1.842e-03 1.848e+02 3.462e+02 4.618e-01 1.531e-01 1.539e-01 4.974e-01 8.215e-01 1.155e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.300e+03  nan 8.360e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.373e-01 1.073e+00 7.373e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.300e+03 1.705e-01 3.344e-01 1.680e+00 8.553e-01 4.617e-01 1.490e-01 1.495e-01 7.373e-01 1.073e+00 7.408e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.300e+03 5.170e-02 1.032e-01 5.445e+00 2.727e+00 4.617e-01 1.529e-01 1.535e-01 7.373e-01 1.073e+00 7.489e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.300e+03 2.475e-02 4.947e-02 1.136e+01 5.725e+00 4.617e-01 1.532e-01 1.538e-01 7.373e-01 1.073e+00 7.618e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.300e+03 1.447e-02 2.893e-02 1.943e+01 9.805e+00 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 7.798e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.300e+03 9.480e-03 1.896e-02 2.965e+01 1.528e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.031e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.300e+03 6.689e-03 1.338e-02 4.201e+01 2.230e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.323e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.300e+03 4.971e-03 9.941e-03 5.653e+01 3.110e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 8.679e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.300e+03 3.839e-03 7.677e-03 7.321e+01 4.134e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 9.106e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.300e+03 3.053e-03 6.107e-03 9.203e+01 5.688e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 9.614e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.300e+03 2.487e-03 4.973e-03 1.130e+02 7.340e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.021e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.300e+03 2.064e-03 4.129e-03 1.361e+02 8.529e+01 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.092e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.300e+03 1.741e-03 3.482e-03 1.614e+02 1.103e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.174e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.300e+03 1.488e-03 2.976e-03 1.888e+02 1.258e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.271e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.300e+03 1.287e-03 2.573e-03 2.184e+02 1.701e+02 4.617e-01 1.533e-01 1.539e-01 7.373e-01 1.073e+00 1.384e+00 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.500e+03  nan 1.113e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.248e-01 7.183e-01 5.248e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.500e+03 2.307e-01 4.452e-01 1.939e+00 3.831e-01 4.617e-01 1.456e-01 1.461e-01 5.248e-01 7.183e-01 5.269e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.500e+03 6.893e-02 1.374e-01 6.283e+00 1.188e+00 4.616e-01 1.527e-01 1.531e-01 5.248e-01 7.183e-01 5.317e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.500e+03 3.296e-02 6.586e-02 1.311e+01 2.507e+00 4.616e-01 1.533e-01 1.537e-01 5.248e-01 7.183e-01 5.394e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.500e+03 1.926e-02 3.851e-02 2.242e+01 4.329e+00 4.616e-01 1.534e-01 1.538e-01 5.248e-01 7.183e-01 5.500e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.500e+03 1.262e-02 2.524e-02 3.421e+01 6.710e+00 4.616e-01 1.534e-01 1.538e-01 5.248e-01 7.183e-01 5.637e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.500e+03 8.905e-03 1.781e-02 4.848e+01 9.692e+00 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 5.808e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.500e+03 6.618e-03 1.324e-02 6.524e+01 1.354e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.015e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.500e+03 5.111e-03 1.022e-02 8.448e+01 1.999e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.263e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.500e+03 4.065e-03 8.131e-03 1.062e+02 2.702e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.554e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.500e+03 3.311e-03 6.622e-03 1.304e+02 3.465e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 6.894e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.500e+03 2.748e-03 5.497e-03 1.571e+02 4.386e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 7.290e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.500e+03 2.318e-03 4.636e-03 1.863e+02 5.339e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 7.749e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.500e+03 1.981e-03 3.963e-03 2.179e+02 6.732e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 8.279e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.500e+03 1.713e-03 3.426e-03 2.520e+02 8.562e+01 4.616e-01 1.534e-01 1.539e-01 5.248e-01 7.183e-01 8.892e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.700e+03  nan 1.430e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.161e-01 4.623e-01 3.161e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.700e+03 3.044e-01 5.719e-01 2.198e+00 1.880e-01 4.617e-01 1.403e-01 1.407e-01 3.161e-01 4.623e-01 3.176e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.700e+03 8.872e-02 1.765e-01 7.122e+00 5.591e-01 4.616e-01 1.523e-01 1.527e-01 3.161e-01 4.623e-01 3.211e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.700e+03 4.235e-02 8.460e-02 1.486e+01 1.172e+00 4.616e-01 1.532e-01 1.536e-01 3.161e-01 4.623e-01 3.268e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.700e+03 2.475e-02 4.947e-02 2.541e+01 2.033e+00 4.616e-01 1.534e-01 1.538e-01 3.161e-01 4.623e-01 3.346e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.700e+03 1.621e-02 3.242e-02 3.877e+01 3.195e+00 4.616e-01 1.535e-01 1.538e-01 3.161e-01 4.623e-01 3.447e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.700e+03 1.144e-02 2.287e-02 5.495e+01 4.707e+00 4.616e-01 1.535e-01 1.538e-01 3.161e-01 4.623e-01 3.574e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.700e+03 8.500e-03 1.700e-02 7.394e+01 6.651e+00 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 3.729e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.700e+03 6.564e-03 1.313e-02 9.575e+01 9.367e+00 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 3.915e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.700e+03 5.222e-03 1.044e-02 1.204e+02 1.021e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.137e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.700e+03 4.253e-03 8.505e-03 1.478e+02 1.652e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.399e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.700e+03 3.530e-03 7.060e-03 1.780e+02 2.157e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 4.707e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.700e+03 2.977e-03 5.955e-03 2.111e+02 2.997e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.068e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.700e+03 2.545e-03 5.090e-03 2.470e+02 3.509e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.491e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.700e+03 2.200e-03 4.400e-03 2.857e+02 4.592e+01 4.616e-01 1.535e-01 1.539e-01 3.161e-01 4.623e-01 5.987e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 1.900e+03  nan 1.786e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.806e-01 3.182e-01 2.806e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 1.900e+03 3.978e-01 7.143e-01 2.456e+00 1.014e-01 4.617e-01 1.322e-01 1.325e-01 2.806e-01 3.182e-01 2.810e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 1.900e+03 1.112e-01 2.205e-01 7.960e+00 2.736e-01 4.616e-01 1.517e-01 1.520e-01 2.806e-01 3.182e-01 2.821e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 1.900e+03 5.294e-02 1.057e-01 1.661e+01 5.700e-01 4.616e-01 1.531e-01 1.534e-01 2.806e-01 3.182e-01 2.837e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 1.900e+03 3.092e-02 6.179e-02 2.840e+01 9.799e-01 4.616e-01 1.534e-01 1.537e-01 2.806e-01 3.182e-01 2.859e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 1.900e+03 2.025e-02 4.050e-02 4.334e+01 1.557e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.888e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 1.900e+03 1.429e-02 2.857e-02 6.142e+01 2.291e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.922e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 1.900e+03 1.062e-02 2.124e-02 8.265e+01 3.318e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 2.964e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 1.900e+03 8.200e-03 1.640e-02 1.070e+02 4.948e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 3.012e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 1.900e+03 6.523e-03 1.305e-02 1.345e+02 5.664e+00 4.616e-01 1.535e-01 1.538e-01 2.806e-01 3.182e-01 3.067e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 1.900e+03 5.312e-03 1.062e-02 1.652e+02 7.997e+00 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.130e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 1.900e+03 4.410e-03 8.819e-03 1.990e+02 1.041e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.201e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 1.900e+03 3.719e-03 7.438e-03 2.360e+02 1.415e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.280e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 1.900e+03 3.179e-03 6.358e-03 2.760e+02 1.796e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.368e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 1.900e+03 2.748e-03 5.497e-03 3.193e+02 2.412e+01 4.616e-01 1.535e-01 1.539e-01 2.806e-01 3.182e-01 3.466e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.100e+03  nan 2.182e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.995e-01 2.259e-01 1.995e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.100e+03 5.303e-01 8.727e-01 2.714e+00 6.368e-02 4.617e-01 1.192e-01 1.196e-01 1.995e-01 2.259e-01 1.999e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.100e+03 1.364e-01 2.693e-01 8.798e+00 1.398e-01 4.616e-01 1.507e-01 1.510e-01 1.995e-01 2.259e-01 2.006e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.100e+03 6.473e-02 1.291e-01 1.836e+01 2.913e-01 4.616e-01 1.529e-01 1.532e-01 1.995e-01 2.259e-01 2.017e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.100e+03 3.778e-02 7.549e-02 3.139e+01 5.170e-01 4.616e-01 1.533e-01 1.536e-01 1.995e-01 2.259e-01 2.033e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.100e+03 2.475e-02 4.947e-02 4.790e+01 8.162e-01 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.053e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.100e+03 1.746e-02 3.491e-02 6.789e+01 1.258e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.077e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.100e+03 1.297e-02 2.594e-02 9.135e+01 1.897e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.106e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.100e+03 1.002e-02 2.003e-02 1.183e+02 2.854e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.140e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.100e+03 7.968e-03 1.594e-02 1.487e+02 3.471e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.179e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.100e+03 6.489e-03 1.298e-02 1.826e+02 5.050e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.223e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.100e+03 5.387e-03 1.077e-02 2.200e+02 6.921e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.272e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.100e+03 4.543e-03 9.086e-03 2.608e+02 8.899e+00 4.616e-01 1.535e-01 1.538e-01 1.995e-01 2.259e-01 2.328e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.100e+03 3.883e-03 7.767e-03 3.051e+02 1.175e+01 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.390e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.100e+03 3.357e-03 6.715e-03 3.529e+02 1.498e+01 4.616e-01 1.535e-01 1.539e-01 1.995e-01 2.259e-01 2.458e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.300e+03  nan 2.617e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.427e-01 1.514e-01 1.427e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.300e+03  nan 1.047e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.427e-01 1.514e-01 1.427e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.300e+03 1.645e-01 3.231e-01 9.636e+00 7.377e-02 4.616e-01 1.495e-01 1.498e-01 1.427e-01 1.514e-01 1.430e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.300e+03 7.774e-02 1.548e-01 2.010e+01 1.524e-01 4.616e-01 1.526e-01 1.529e-01 1.427e-01 1.514e-01 1.434e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.300e+03 4.534e-02 9.055e-02 3.438e+01 2.708e-01 4.616e-01 1.532e-01 1.535e-01 1.427e-01 1.514e-01 1.439e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.300e+03 2.969e-02 5.934e-02 5.246e+01 4.357e-01 4.616e-01 1.534e-01 1.537e-01 1.427e-01 1.514e-01 1.446e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.300e+03 2.094e-02 4.187e-02 7.435e+01 6.597e-01 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.454e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.300e+03 1.556e-02 3.112e-02 1.000e+02 1.002e+00 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.464e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.300e+03 1.202e-02 2.403e-02 1.296e+02 1.598e+00 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.475e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.300e+03 9.559e-03 1.912e-02 1.629e+02 2.483e+00 4.616e-01 1.535e-01 1.538e-01 1.427e-01 1.514e-01 1.488e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.300e+03 7.784e-03 1.557e-02 2.000e+02 3.058e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.502e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.300e+03 6.462e-03 1.292e-02 2.409e+02 4.161e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.518e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.300e+03 5.450e-03 1.090e-02 2.856e+02 5.573e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.536e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.300e+03 4.658e-03 9.316e-03 3.342e+02 7.540e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.555e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.300e+03 4.027e-03 8.055e-03 3.865e+02 9.542e+00 4.616e-01 1.536e-01 1.538e-01 1.427e-01 1.514e-01 1.576e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.500e+03  nan 3.092e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.095e-01 1.162e-01 1.095e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.500e+03  nan 1.237e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.095e-01 1.162e-01 1.095e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.500e+03 1.958e-01 3.817e-01 1.047e+01 4.051e-02 4.616e-01 1.479e-01 1.481e-01 1.095e-01 1.162e-01 1.098e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.500e+03 9.199e-02 1.830e-01 2.185e+01 8.286e-02 4.616e-01 1.523e-01 1.526e-01 1.095e-01 1.162e-01 1.101e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.500e+03 5.360e-02 1.070e-01 3.737e+01 1.461e-01 4.616e-01 1.531e-01 1.534e-01 1.095e-01 1.162e-01 1.105e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.500e+03 3.508e-02 7.011e-02 5.703e+01 2.411e-01 4.615e-01 1.534e-01 1.537e-01 1.095e-01 1.162e-01 1.110e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.500e+03 2.475e-02 4.947e-02 8.082e+01 3.690e-01 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.116e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.500e+03 1.839e-02 3.676e-02 1.088e+02 5.513e-01 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.124e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.500e+03 1.420e-02 2.839e-02 1.408e+02 1.013e+00 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.132e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.500e+03 1.129e-02 2.258e-02 1.770e+02 1.437e+00 4.615e-01 1.535e-01 1.538e-01 1.095e-01 1.162e-01 1.142e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.500e+03 9.197e-03 1.839e-02 2.174e+02 2.105e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.153e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.500e+03 7.635e-03 1.527e-02 2.619e+02 2.917e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.165e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.500e+03 6.439e-03 1.288e-02 3.105e+02 3.958e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.179e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.500e+03 5.504e-03 1.101e-02 3.632e+02 4.990e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.193e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.500e+03 4.758e-03 9.516e-03 4.201e+02 6.549e+00 4.615e-01 1.536e-01 1.538e-01 1.095e-01 1.162e-01 1.209e-01 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.700e+03  nan 3.606e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.980e-02 9.240e-02 8.980e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.700e+03  nan 1.443e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.980e-02 9.240e-02 8.980e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.700e+03 2.307e-01 4.452e-01 1.131e+01 2.312e-02 4.616e-01 1.458e-01 1.460e-01 8.980e-02 9.240e-02 8.991e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.700e+03 1.075e-01 2.134e-01 2.360e+01 4.657e-02 4.616e-01 1.518e-01 1.521e-01 8.980e-02 9.240e-02 9.003e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.700e+03 6.256e-02 1.248e-01 4.036e+01 8.167e-02 4.615e-01 1.530e-01 1.532e-01 8.980e-02 9.240e-02 9.018e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.700e+03 4.093e-02 8.178e-02 6.159e+01 1.308e-01 4.615e-01 1.533e-01 1.536e-01 8.980e-02 9.240e-02 9.039e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.700e+03 2.887e-02 5.770e-02 8.728e+01 2.652e-01 4.615e-01 1.534e-01 1.537e-01 8.980e-02 9.240e-02 9.063e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.700e+03 2.145e-02 4.288e-02 1.175e+02 4.166e-01 4.615e-01 1.535e-01 1.538e-01 8.980e-02 9.240e-02 9.092e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.700e+03 1.656e-02 3.312e-02 1.521e+02 6.583e-01 4.615e-01 1.535e-01 1.538e-01 8.980e-02 9.240e-02 9.125e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.700e+03 1.317e-02 2.634e-02 1.912e+02 9.841e-01 4.615e-01 1.535e-01 1.538e-01 8.980e-02 9.240e-02 9.163e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.700e+03 1.073e-02 2.145e-02 2.348e+02 1.402e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.205e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.700e+03 8.905e-03 1.781e-02 2.828e+02 1.914e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.252e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.700e+03 7.510e-03 1.502e-02 3.353e+02 2.612e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.303e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.700e+03 6.419e-03 1.284e-02 3.923e+02 3.446e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.359e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.700e+03 5.550e-03 1.110e-02 4.537e+02 4.311e+00 4.615e-01 1.536e-01 1.538e-01 8.980e-02 9.240e-02 9.420e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 2.900e+03  nan 4.160e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.472e-02 7.690e-02 7.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 2.900e+03  nan 1.664e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.472e-02 7.690e-02 7.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 2.900e+03 2.697e-01 5.136e-01 1.215e+01 1.350e-02 4.616e-01 1.431e-01 1.433e-01 7.472e-02 7.690e-02 7.481e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 2.900e+03 1.244e-01 2.462e-01 2.535e+01 2.739e-02 4.616e-01 1.512e-01 1.515e-01 7.472e-02 7.690e-02 7.491e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 2.900e+03 7.223e-02 1.440e-01 4.335e+01 4.732e-02 4.615e-01 1.528e-01 1.530e-01 7.472e-02 7.690e-02 7.504e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 2.900e+03 4.724e-02 9.434e-02 6.615e+01 1.007e-01 4.615e-01 1.532e-01 1.535e-01 7.472e-02 7.690e-02 7.521e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 2.900e+03 3.331e-02 6.657e-02 9.375e+01 1.375e-01 4.615e-01 1.534e-01 1.537e-01 7.472e-02 7.690e-02 7.542e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 2.900e+03 2.475e-02 4.947e-02 1.262e+02 2.275e-01 4.615e-01 1.535e-01 1.538e-01 7.472e-02 7.690e-02 7.566e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 2.900e+03 1.911e-02 3.820e-02 1.634e+02 3.992e-01 4.615e-01 1.535e-01 1.538e-01 7.472e-02 7.690e-02 7.594e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 2.900e+03 1.520e-02 3.039e-02 2.054e+02 6.492e-01 4.615e-01 1.535e-01 1.538e-01 7.472e-02 7.690e-02 7.626e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 2.900e+03 1.238e-02 2.475e-02 2.522e+02 9.682e-01 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.661e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 2.900e+03 1.027e-02 2.055e-02 3.038e+02 1.359e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.701e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 2.900e+03 8.664e-03 1.733e-02 3.602e+02 1.988e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.744e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 2.900e+03 7.406e-03 1.481e-02 4.214e+02 2.591e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.791e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 2.900e+03 6.403e-03 1.281e-02 4.874e+02 3.286e+00 4.615e-01 1.536e-01 1.538e-01 7.472e-02 7.690e-02 7.842e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.100e+03  nan 4.754e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.456e-02 6.662e-02 6.456e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.100e+03  nan 1.902e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.456e-02 6.662e-02 6.456e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.100e+03 3.136e-01 5.869e-01 1.299e+01 8.011e-03 4.616e-01 1.397e-01 1.399e-01 6.456e-02 6.662e-02 6.464e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.100e+03 1.426e-01 2.813e-01 2.710e+01 1.509e-02 4.615e-01 1.505e-01 1.508e-01 6.456e-02 6.662e-02 6.474e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.100e+03 8.263e-02 1.645e-01 4.634e+01 3.033e-02 4.615e-01 1.525e-01 1.528e-01 6.456e-02 6.662e-02 6.486e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.100e+03 5.401e-02 1.078e-01 7.071e+01 5.582e-02 4.615e-01 1.531e-01 1.534e-01 6.456e-02 6.662e-02 6.502e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.100e+03 3.807e-02 7.607e-02 1.002e+02 1.028e-01 4.615e-01 1.534e-01 1.536e-01 6.456e-02 6.662e-02 6.522e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.100e+03 2.828e-02 5.653e-02 1.349e+02 1.627e-01 4.615e-01 1.535e-01 1.537e-01 6.456e-02 6.662e-02 6.545e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.100e+03 2.183e-02 4.366e-02 1.746e+02 2.693e-01 4.615e-01 1.535e-01 1.538e-01 6.456e-02 6.662e-02 6.571e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.100e+03 1.737e-02 3.473e-02 2.195e+02 4.734e-01 4.615e-01 1.535e-01 1.538e-01 6.456e-02 6.662e-02 6.601e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.100e+03 1.414e-02 2.828e-02 2.695e+02 7.000e-01 4.615e-01 1.535e-01 1.538e-01 6.456e-02 6.662e-02 6.634e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.100e+03 1.174e-02 2.348e-02 3.247e+02 1.019e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.672e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.100e+03 9.901e-03 1.980e-02 3.850e+02 1.451e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.712e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.100e+03 8.463e-03 1.692e-02 4.504e+02 1.911e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.757e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.100e+03 7.316e-03 1.463e-02 5.210e+02 2.458e+00 4.615e-01 1.536e-01 1.538e-01 6.456e-02 6.662e-02 6.805e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.300e+03  nan 5.387e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.763e-02 5.992e-02 5.763e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.300e+03  nan 2.155e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.763e-02 5.992e-02 5.763e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.300e+03 3.638e-01 6.651e-01 1.382e+01 5.169e-03 4.616e-01 1.354e-01 1.356e-01 5.763e-02 5.992e-02 5.772e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.300e+03 1.622e-01 3.188e-01 2.885e+01 1.047e-02 4.615e-01 1.496e-01 1.499e-01 5.763e-02 5.992e-02 5.782e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.300e+03 9.375e-02 1.864e-01 4.933e+01 2.033e-02 4.615e-01 1.522e-01 1.525e-01 5.763e-02 5.992e-02 5.796e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.300e+03 6.123e-02 1.222e-01 7.528e+01 3.659e-02 4.615e-01 1.530e-01 1.533e-01 5.763e-02 5.992e-02 5.814e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.300e+03 4.315e-02 8.620e-02 1.067e+02 6.979e-02 4.615e-01 1.533e-01 1.536e-01 5.763e-02 5.992e-02 5.836e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.300e+03 3.205e-02 6.406e-02 1.436e+02 1.152e-01 4.615e-01 1.534e-01 1.537e-01 5.763e-02 5.992e-02 5.861e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.300e+03 2.475e-02 4.947e-02 1.859e+02 2.213e-01 4.615e-01 1.535e-01 1.538e-01 5.763e-02 5.992e-02 5.891e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.300e+03 1.968e-02 3.935e-02 2.337e+02 3.407e-01 4.615e-01 1.535e-01 1.538e-01 5.763e-02 5.992e-02 5.924e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.300e+03 1.603e-02 3.205e-02 2.869e+02 5.334e-01 4.615e-01 1.535e-01 1.538e-01 5.763e-02 5.992e-02 5.961e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.300e+03 1.330e-02 2.660e-02 3.457e+02 7.529e-01 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.003e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.300e+03 1.122e-02 2.244e-02 4.098e+02 1.142e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.048e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.300e+03 9.590e-03 1.918e-02 4.795e+02 1.443e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.098e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.300e+03 8.291e-03 1.658e-02 5.546e+02 1.899e+00 4.615e-01 1.536e-01 1.538e-01 5.763e-02 5.992e-02 6.153e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.500e+03  nan 6.060e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.362e-02 5.619e-02 5.362e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.500e+03  nan 2.424e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.362e-02 5.619e-02 5.362e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.500e+03 4.226e-01 7.482e-01 1.466e+01 3.416e-03 4.616e-01 1.299e-01 1.302e-01 5.362e-02 5.619e-02 5.372e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.500e+03 1.834e-01 3.586e-01 3.059e+01 6.359e-03 4.615e-01 1.486e-01 1.488e-01 5.362e-02 5.619e-02 5.384e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.500e+03 1.056e-01 2.097e-01 5.232e+01 1.463e-02 4.615e-01 1.519e-01 1.521e-01 5.362e-02 5.619e-02 5.399e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.500e+03 6.893e-02 1.374e-01 7.984e+01 2.514e-02 4.615e-01 1.529e-01 1.531e-01 5.362e-02 5.619e-02 5.419e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.500e+03 4.856e-02 9.696e-02 1.131e+02 4.465e-02 4.615e-01 1.532e-01 1.535e-01 5.362e-02 5.619e-02 5.444e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.500e+03 3.606e-02 7.206e-02 1.523e+02 8.060e-02 4.615e-01 1.534e-01 1.536e-01 5.362e-02 5.619e-02 5.472e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.500e+03 2.784e-02 5.565e-02 1.971e+02 1.715e-01 4.615e-01 1.535e-01 1.537e-01 5.362e-02 5.619e-02 5.505e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.500e+03 2.214e-02 4.427e-02 2.478e+02 2.463e-01 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.543e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.500e+03 1.803e-02 3.605e-02 3.043e+02 3.873e-01 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.585e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.500e+03 1.497e-02 2.993e-02 3.666e+02 5.442e-01 4.615e-01 1.535e-01 1.538e-01 5.362e-02 5.619e-02 5.632e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.500e+03 1.262e-02 2.524e-02 4.347e+02 7.983e-01 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.683e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.500e+03 1.079e-02 2.157e-02 5.085e+02 1.104e+00 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.740e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.500e+03 9.327e-03 1.865e-02 5.882e+02 1.443e+00 4.615e-01 1.536e-01 1.538e-01 5.362e-02 5.619e-02 5.802e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.700e+03  nan 6.772e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.116e-02 5.297e-02 5.116e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.700e+03  nan 2.709e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.116e-02 5.297e-02 5.116e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.700e+03 4.951e-01 8.361e-01 1.550e+01 2.418e-03 4.616e-01 1.228e-01 1.231e-01 5.116e-02 5.297e-02 5.123e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.700e+03 2.062e-01 4.007e-01 3.234e+01 4.297e-03 4.616e-01 1.473e-01 1.475e-01 5.116e-02 5.297e-02 5.132e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.700e+03 1.183e-01 2.343e-01 5.531e+01 8.871e-03 4.615e-01 1.515e-01 1.517e-01 5.116e-02 5.297e-02 5.143e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.700e+03 7.709e-02 1.536e-01 8.440e+01 1.996e-02 4.615e-01 1.527e-01 1.529e-01 5.116e-02 5.297e-02 5.157e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.700e+03 5.429e-02 1.084e-01 1.196e+02 3.786e-02 4.615e-01 1.531e-01 1.534e-01 5.116e-02 5.297e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.700e+03 4.031e-02 8.053e-02 1.610e+02 7.740e-02 4.615e-01 1.533e-01 1.536e-01 5.116e-02 5.297e-02 5.194e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.700e+03 3.111e-02 6.219e-02 2.084e+02 1.091e-01 4.615e-01 1.534e-01 1.537e-01 5.116e-02 5.297e-02 5.217e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.700e+03 2.475e-02 4.947e-02 2.620e+02 2.387e-01 4.615e-01 1.535e-01 1.538e-01 5.116e-02 5.297e-02 5.243e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.700e+03 2.015e-02 4.029e-02 3.217e+02 2.827e-01 4.615e-01 1.535e-01 1.538e-01 5.116e-02 5.297e-02 5.273e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.700e+03 1.673e-02 3.344e-02 3.876e+02 4.470e-01 4.615e-01 1.535e-01 1.538e-01 5.116e-02 5.297e-02 5.305e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.700e+03 1.411e-02 2.821e-02 4.595e+02 6.053e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.341e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.700e+03 1.206e-02 2.411e-02 5.376e+02 8.751e-01 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.381e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.700e+03 1.042e-02 2.084e-02 6.218e+02 1.149e+00 4.615e-01 1.536e-01 1.538e-01 5.116e-02 5.297e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 3.900e+03  nan 7.524e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.932e-02 5.045e-02 4.932e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 3.900e+03  nan 3.010e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.932e-02 5.045e-02 4.932e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 3.900e+03 5.958e-01 9.289e-01 1.634e+01 1.904e-03 4.616e-01 1.128e-01 1.130e-01 4.932e-02 5.045e-02 4.937e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 3.900e+03 2.307e-01 4.452e-01 3.409e+01 3.237e-03 4.616e-01 1.458e-01 1.460e-01 4.932e-02 5.045e-02 4.942e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 3.900e+03 1.317e-01 2.604e-01 5.830e+01 7.197e-03 4.615e-01 1.510e-01 1.512e-01 4.932e-02 5.045e-02 4.949e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 3.900e+03 8.573e-02 1.706e-01 8.896e+01 1.381e-02 4.615e-01 1.525e-01 1.527e-01 4.932e-02 5.045e-02 4.958e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 3.900e+03 6.034e-02 1.204e-01 1.261e+02 2.642e-02 4.615e-01 1.530e-01 1.533e-01 4.932e-02 5.045e-02 4.968e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 3.900e+03 4.479e-02 8.947e-02 1.697e+02 4.809e-02 4.615e-01 1.533e-01 1.535e-01 4.932e-02 5.045e-02 4.981e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 3.900e+03 3.457e-02 6.909e-02 2.197e+02 7.626e-02 4.615e-01 1.534e-01 1.537e-01 4.932e-02 5.045e-02 4.995e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 3.900e+03 2.750e-02 5.496e-02 2.762e+02 1.532e-01 4.615e-01 1.535e-01 1.537e-01 4.932e-02 5.045e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 3.900e+03 2.239e-02 4.476e-02 3.391e+02 2.464e-01 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 5.030e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 3.900e+03 1.858e-02 3.716e-02 4.085e+02 3.549e-01 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 5.051e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 3.900e+03 1.567e-02 3.134e-02 4.843e+02 4.999e-01 4.615e-01 1.535e-01 1.538e-01 4.932e-02 5.045e-02 5.073e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 3.900e+03 1.339e-02 2.679e-02 5.667e+02 6.766e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.097e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 3.900e+03 1.158e-02 2.316e-02 6.554e+02 8.445e-01 4.615e-01 1.536e-01 1.538e-01 4.932e-02 5.045e-02 5.124e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.100e+03  nan 8.316e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-02 4.928e-02 4.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.100e+03  nan 3.326e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-02 4.928e-02 4.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.100e+03  nan 1.027e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-02 4.928e-02 4.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.100e+03 2.572e-01 4.921e-01 3.584e+01 2.243e-03 4.616e-01 1.440e-01 1.442e-01 4.685e-02 4.928e-02 4.706e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.100e+03 1.459e-01 2.877e-01 6.129e+01 5.351e-03 4.615e-01 1.504e-01 1.506e-01 4.685e-02 4.928e-02 4.720e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.100e+03 9.485e-02 1.886e-01 9.352e+01 1.078e-02 4.615e-01 1.522e-01 1.525e-01 4.685e-02 4.928e-02 4.739e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.100e+03 6.673e-02 1.331e-01 1.325e+02 2.035e-02 4.615e-01 1.529e-01 1.532e-01 4.685e-02 4.928e-02 4.762e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.100e+03 4.952e-02 9.888e-02 1.784e+02 3.711e-02 4.615e-01 1.532e-01 1.535e-01 4.685e-02 4.928e-02 4.789e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.100e+03 3.822e-02 7.636e-02 2.309e+02 6.466e-02 4.615e-01 1.534e-01 1.536e-01 4.685e-02 4.928e-02 4.820e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.100e+03 3.039e-02 6.074e-02 2.903e+02 1.277e-01 4.615e-01 1.534e-01 1.537e-01 4.685e-02 4.928e-02 4.855e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.100e+03 2.475e-02 4.947e-02 3.565e+02 1.985e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.100e+03 2.054e-02 4.107e-02 4.294e+02 2.901e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 4.939e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.100e+03 1.732e-02 3.464e-02 5.092e+02 4.116e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 4.988e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.100e+03 1.480e-02 2.960e-02 5.957e+02 5.401e-01 4.615e-01 1.535e-01 1.538e-01 4.685e-02 4.928e-02 5.042e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.100e+03 1.280e-02 2.560e-02 6.890e+02 7.012e-01 4.615e-01 1.536e-01 1.538e-01 4.685e-02 4.928e-02 5.100e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.300e+03  nan 9.147e+01 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-02 5.069e-02 4.896e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.300e+03  nan 3.659e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-02 5.069e-02 4.896e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.300e+03  nan 1.129e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-02 5.069e-02 4.896e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.300e+03 2.860e-01 5.412e-01 3.759e+01 1.565e-03 4.616e-01 1.419e-01 1.421e-01 4.896e-02 5.069e-02 4.911e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.300e+03 1.610e-01 3.165e-01 6.428e+01 3.936e-03 4.615e-01 1.497e-01 1.499e-01 4.896e-02 5.069e-02 4.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.300e+03 1.045e-01 2.074e-01 9.809e+01 8.408e-03 4.615e-01 1.519e-01 1.522e-01 4.896e-02 5.069e-02 4.935e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.300e+03 7.344e-02 1.464e-01 1.390e+02 1.638e-02 4.615e-01 1.528e-01 1.530e-01 4.896e-02 5.069e-02 4.951e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.300e+03 5.449e-02 1.088e-01 1.871e+02 2.702e-02 4.615e-01 1.531e-01 1.534e-01 4.896e-02 5.069e-02 4.970e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.300e+03 4.205e-02 8.399e-02 2.422e+02 4.999e-02 4.615e-01 1.533e-01 1.536e-01 4.896e-02 5.069e-02 4.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.300e+03 3.343e-02 6.682e-02 3.045e+02 1.088e-01 4.615e-01 1.534e-01 1.537e-01 4.896e-02 5.069e-02 5.018e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.300e+03 2.722e-02 5.441e-02 3.739e+02 1.647e-01 4.615e-01 1.535e-01 1.537e-01 4.896e-02 5.069e-02 5.046e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.300e+03 2.259e-02 4.517e-02 4.504e+02 2.168e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.077e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.300e+03 1.905e-02 3.810e-02 5.340e+02 2.989e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.111e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.300e+03 1.628e-02 3.256e-02 6.248e+02 4.177e-01 4.615e-01 1.535e-01 1.538e-01 4.896e-02 5.069e-02 5.149e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.300e+03 1.408e-02 2.815e-02 7.226e+02 5.943e-01 4.615e-01 1.536e-01 1.538e-01 4.896e-02 5.069e-02 5.189e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.500e+03  nan 1.002e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.203e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.500e+03  nan 4.007e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.203e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.500e+03  nan 1.237e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.203e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.500e+03 3.172e-01 5.928e-01 3.934e+01 1.288e-03 4.616e-01 1.394e-01 1.396e-01 4.895e-02 5.203e-02 4.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.500e+03 1.770e-01 3.466e-01 6.727e+01 3.036e-03 4.615e-01 1.489e-01 1.492e-01 4.895e-02 5.203e-02 4.940e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.500e+03 1.146e-01 2.272e-01 1.026e+02 6.694e-03 4.615e-01 1.516e-01 1.518e-01 4.895e-02 5.203e-02 4.964e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.500e+03 8.049e-02 1.603e-01 1.455e+02 1.316e-02 4.615e-01 1.526e-01 1.529e-01 4.895e-02 5.203e-02 4.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.500e+03 5.970e-02 1.191e-01 1.958e+02 2.409e-02 4.615e-01 1.530e-01 1.533e-01 4.895e-02 5.203e-02 5.027e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.500e+03 4.606e-02 9.199e-02 2.535e+02 3.943e-02 4.615e-01 1.533e-01 1.535e-01 4.895e-02 5.203e-02 5.066e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.500e+03 3.662e-02 7.318e-02 3.187e+02 9.575e-02 4.615e-01 1.534e-01 1.536e-01 4.895e-02 5.203e-02 5.111e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.500e+03 2.981e-02 5.959e-02 3.913e+02 1.391e-01 4.615e-01 1.534e-01 1.537e-01 4.895e-02 5.203e-02 5.162e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.500e+03 2.475e-02 4.947e-02 4.713e+02 2.010e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.218e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.500e+03 2.087e-02 4.172e-02 5.589e+02 2.812e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.280e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.500e+03 1.784e-02 3.566e-02 6.538e+02 3.787e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.348e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.500e+03 1.542e-02 3.083e-02 7.562e+02 4.853e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.203e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.700e+03  nan 1.093e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.987e-02 5.233e-02 4.987e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.700e+03  nan 4.371e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.987e-02 5.233e-02 4.987e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.700e+03  nan 1.349e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.987e-02 5.233e-02 4.987e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.700e+03 3.516e-01 6.466e-01 4.108e+01 1.024e-03 4.616e-01 1.365e-01 1.367e-01 4.987e-02 5.233e-02 5.008e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.700e+03 1.939e-01 3.781e-01 7.026e+01 2.462e-03 4.615e-01 1.480e-01 1.482e-01 4.987e-02 5.233e-02 5.023e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.700e+03 1.252e-01 2.478e-01 1.072e+02 5.306e-03 4.615e-01 1.512e-01 1.515e-01 4.987e-02 5.233e-02 5.042e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.700e+03 8.788e-02 1.748e-01 1.519e+02 1.065e-02 4.615e-01 1.524e-01 1.527e-01 4.987e-02 5.233e-02 5.065e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.700e+03 6.515e-02 1.299e-01 2.045e+02 1.947e-02 4.615e-01 1.529e-01 1.532e-01 4.987e-02 5.233e-02 5.093e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.700e+03 5.026e-02 1.003e-01 2.647e+02 3.530e-02 4.615e-01 1.532e-01 1.535e-01 4.987e-02 5.233e-02 5.124e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.700e+03 3.995e-02 7.982e-02 3.328e+02 7.544e-02 4.615e-01 1.533e-01 1.536e-01 4.987e-02 5.233e-02 5.160e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.700e+03 3.253e-02 6.501e-02 4.087e+02 1.162e-01 4.615e-01 1.534e-01 1.537e-01 4.987e-02 5.233e-02 5.200e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.700e+03 2.700e-02 5.397e-02 4.923e+02 1.651e-01 4.615e-01 1.535e-01 1.537e-01 4.987e-02 5.233e-02 5.245e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.700e+03 2.276e-02 4.551e-02 5.837e+02 2.345e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.294e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.700e+03 1.946e-02 3.890e-02 6.829e+02 2.846e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.348e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.700e+03 1.682e-02 3.363e-02 7.899e+02 3.765e-01 4.615e-01 1.535e-01 1.538e-01 4.987e-02 5.233e-02 5.407e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 4.900e+03  nan 1.188e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.012e-02 5.451e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 4.900e+03  nan 4.751e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.012e-02 5.451e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 4.900e+03  nan 1.466e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.012e-02 5.451e-02 5.012e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 4.900e+03 3.897e-01 7.028e-01 4.283e+01 8.403e-04 4.616e-01 1.330e-01 1.333e-01 5.012e-02 5.451e-02 5.049e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 4.900e+03 2.118e-01 4.110e-01 7.325e+01 1.999e-03 4.615e-01 1.470e-01 1.472e-01 5.012e-02 5.451e-02 5.075e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 4.900e+03 1.364e-01 2.693e-01 1.118e+02 4.495e-03 4.615e-01 1.508e-01 1.510e-01 5.012e-02 5.451e-02 5.109e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 4.900e+03 9.560e-02 1.900e-01 1.584e+02 8.728e-03 4.615e-01 1.522e-01 1.525e-01 5.012e-02 5.451e-02 5.150e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 4.900e+03 7.085e-02 1.412e-01 2.132e+02 1.471e-02 4.615e-01 1.528e-01 1.531e-01 5.012e-02 5.451e-02 5.199e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 4.900e+03 5.464e-02 1.091e-01 2.760e+02 2.937e-02 4.615e-01 1.531e-01 1.534e-01 5.012e-02 5.451e-02 5.255e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 4.900e+03 4.344e-02 8.676e-02 3.470e+02 6.476e-02 4.615e-01 1.533e-01 1.536e-01 5.012e-02 5.451e-02 5.319e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 4.900e+03 3.536e-02 7.066e-02 4.261e+02 9.701e-02 4.615e-01 1.534e-01 1.537e-01 5.012e-02 5.451e-02 5.392e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 4.900e+03 2.934e-02 5.866e-02 5.132e+02 1.408e-01 4.615e-01 1.535e-01 1.537e-01 5.012e-02 5.451e-02 5.473e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 4.900e+03 2.475e-02 4.947e-02 6.085e+02 1.911e-01 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.563e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 4.900e+03 2.115e-02 4.228e-02 7.120e+02 2.409e-01 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.662e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 4.900e+03 1.828e-02 3.656e-02 8.235e+02 3.191e-01 4.615e-01 1.535e-01 1.538e-01 5.012e-02 5.451e-02 5.772e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.100e+03  nan 1.287e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.100e+03  nan 5.147e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.100e+03  nan 1.589e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.174e-02 5.418e-02 5.174e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.100e+03 4.327e-01 7.614e-01 4.458e+01 7.050e-04 4.616e-01 1.290e-01 1.292e-01 5.174e-02 5.418e-02 5.195e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.100e+03 2.307e-01 4.452e-01 7.624e+01 1.697e-03 4.615e-01 1.458e-01 1.460e-01 5.174e-02 5.418e-02 5.210e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.100e+03 1.480e-01 2.918e-01 1.163e+02 3.738e-03 4.615e-01 1.503e-01 1.505e-01 5.174e-02 5.418e-02 5.229e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.100e+03 1.037e-01 2.059e-01 1.649e+02 7.433e-03 4.615e-01 1.519e-01 1.522e-01 5.174e-02 5.418e-02 5.252e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.100e+03 7.680e-02 1.530e-01 2.219e+02 1.349e-02 4.615e-01 1.527e-01 1.529e-01 5.174e-02 5.418e-02 5.279e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.100e+03 5.922e-02 1.182e-01 2.873e+02 2.360e-02 4.615e-01 1.530e-01 1.533e-01 5.174e-02 5.418e-02 5.310e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.100e+03 4.706e-02 9.399e-02 3.611e+02 5.564e-02 4.615e-01 1.532e-01 1.535e-01 5.174e-02 5.418e-02 5.346e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.100e+03 3.831e-02 7.654e-02 4.434e+02 8.264e-02 4.615e-01 1.534e-01 1.536e-01 5.174e-02 5.418e-02 5.386e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.100e+03 3.179e-02 6.354e-02 5.342e+02 1.222e-01 4.615e-01 1.534e-01 1.537e-01 5.174e-02 5.418e-02 5.430e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.100e+03 2.681e-02 5.359e-02 6.334e+02 1.691e-01 4.615e-01 1.535e-01 1.537e-01 5.174e-02 5.418e-02 5.479e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.100e+03 2.291e-02 4.581e-02 7.410e+02 2.236e-01 4.615e-01 1.535e-01 1.538e-01 5.174e-02 5.418e-02 5.532e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.100e+03 1.981e-02 3.960e-02 8.571e+02 2.913e-01 4.615e-01 1.535e-01 1.538e-01 5.174e-02 5.418e-02 5.591e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.300e+03  nan 1.390e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.300e+03  nan 5.558e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.300e+03  nan 1.716e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.895e-02 5.673e-02 4.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.300e+03 4.827e-01 8.223e-01 4.633e+01 6.311e-04 4.616e-01 1.241e-01 1.243e-01 4.895e-02 5.673e-02 4.959e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.300e+03 2.508e-01 4.808e-01 7.923e+01 1.421e-03 4.615e-01 1.444e-01 1.447e-01 4.895e-02 5.673e-02 5.005e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.300e+03 1.603e-01 3.151e-01 1.209e+02 3.161e-03 4.615e-01 1.497e-01 1.500e-01 4.895e-02 5.673e-02 5.063e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.300e+03 1.121e-01 2.223e-01 1.713e+02 5.899e-03 4.615e-01 1.517e-01 1.519e-01 4.895e-02 5.673e-02 5.134e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.300e+03 8.300e-02 1.652e-01 2.306e+02 1.156e-02 4.615e-01 1.525e-01 1.528e-01 4.895e-02 5.673e-02 5.220e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.300e+03 6.398e-02 1.276e-01 2.985e+02 2.099e-02 4.615e-01 1.530e-01 1.532e-01 4.895e-02 5.673e-02 5.319e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.300e+03 5.084e-02 1.015e-01 3.753e+02 4.656e-02 4.615e-01 1.532e-01 1.534e-01 4.895e-02 5.673e-02 5.434e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.300e+03 4.138e-02 8.267e-02 4.608e+02 6.743e-02 4.615e-01 1.533e-01 1.536e-01 4.895e-02 5.673e-02 5.565e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.300e+03 3.434e-02 6.862e-02 5.551e+02 9.927e-02 4.615e-01 1.534e-01 1.537e-01 4.895e-02 5.673e-02 5.713e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.300e+03 2.895e-02 5.788e-02 6.582e+02 1.101e-01 4.615e-01 1.535e-01 1.537e-01 4.895e-02 5.673e-02 5.880e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.300e+03 2.475e-02 4.947e-02 7.701e+02 1.877e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.673e-02 6.065e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.300e+03 2.139e-02 4.277e-02 8.907e+02 2.540e-01 4.615e-01 1.535e-01 1.538e-01 4.895e-02 5.673e-02 6.273e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.500e+03  nan 1.496e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.500e+03  nan 5.986e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.500e+03  nan 1.847e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.306e-02 5.849e-02 5.306e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.500e+03 5.438e-01 8.855e-01 4.808e+01 5.470e-04 4.616e-01 1.180e-01 1.182e-01 5.306e-02 5.849e-02 5.351e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.500e+03 2.721e-01 5.178e-01 8.222e+01 1.105e-03 4.615e-01 1.429e-01 1.431e-01 5.306e-02 5.849e-02 5.383e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.500e+03 1.731e-01 3.393e-01 1.255e+02 2.711e-03 4.615e-01 1.491e-01 1.494e-01 5.306e-02 5.849e-02 5.425e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.500e+03 1.209e-01 2.394e-01 1.778e+02 5.334e-03 4.615e-01 1.514e-01 1.516e-01 5.306e-02 5.849e-02 5.476e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.500e+03 8.945e-02 1.779e-01 2.393e+02 1.002e-02 4.615e-01 1.524e-01 1.526e-01 5.306e-02 5.849e-02 5.536e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.500e+03 6.893e-02 1.374e-01 3.098e+02 1.743e-02 4.615e-01 1.529e-01 1.531e-01 5.306e-02 5.849e-02 5.605e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.500e+03 5.476e-02 1.093e-01 3.895e+02 3.967e-02 4.615e-01 1.531e-01 1.534e-01 5.306e-02 5.849e-02 5.685e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.500e+03 4.457e-02 8.902e-02 4.782e+02 6.112e-02 4.615e-01 1.533e-01 1.535e-01 5.306e-02 5.849e-02 5.775e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.500e+03 3.698e-02 7.390e-02 5.761e+02 8.469e-02 4.615e-01 1.534e-01 1.536e-01 5.306e-02 5.849e-02 5.876e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.500e+03 3.118e-02 6.233e-02 6.831e+02 1.251e-01 4.615e-01 1.534e-01 1.537e-01 5.306e-02 5.849e-02 5.989e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.500e+03 2.665e-02 5.327e-02 7.991e+02 1.624e-01 4.615e-01 1.535e-01 1.537e-01 5.306e-02 5.849e-02 6.113e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.500e+03 2.304e-02 4.606e-02 9.243e+02 2.141e-01 4.615e-01 1.535e-01 1.538e-01 5.306e-02 5.849e-02 6.251e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.700e+03  nan 1.607e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.700e+03  nan 6.429e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.700e+03  nan 1.984e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.423e-02 6.000e-02 5.423e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.700e+03 6.283e-01 9.511e-01 4.982e+01 5.366e-04 4.616e-01 1.097e-01 1.099e-01 5.423e-02 6.000e-02 5.471e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.700e+03 2.949e-01 5.562e-01 8.521e+01 9.530e-04 4.615e-01 1.412e-01 1.414e-01 5.423e-02 6.000e-02 5.506e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.700e+03 1.865e-01 3.645e-01 1.300e+02 2.249e-03 4.615e-01 1.484e-01 1.486e-01 5.423e-02 6.000e-02 5.550e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.700e+03 1.300e-01 2.572e-01 1.843e+02 4.620e-03 4.615e-01 1.510e-01 1.513e-01 5.423e-02 6.000e-02 5.603e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.700e+03 9.615e-02 1.911e-01 2.480e+02 8.540e-03 4.615e-01 1.522e-01 1.524e-01 5.423e-02 6.000e-02 5.667e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.700e+03 7.407e-02 1.476e-01 3.211e+02 1.486e-02 4.615e-01 1.527e-01 1.530e-01 5.423e-02 6.000e-02 5.741e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.700e+03 5.884e-02 1.174e-01 4.036e+02 3.539e-02 4.615e-01 1.531e-01 1.533e-01 5.423e-02 6.000e-02 5.826e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.700e+03 4.788e-02 9.561e-02 4.956e+02 5.251e-02 4.615e-01 1.532e-01 1.535e-01 5.423e-02 6.000e-02 5.921e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.700e+03 3.973e-02 7.937e-02 5.970e+02 7.541e-02 4.615e-01 1.533e-01 1.536e-01 5.423e-02 6.000e-02 6.029e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.700e+03 3.350e-02 6.694e-02 7.079e+02 1.047e-01 4.615e-01 1.534e-01 1.537e-01 5.423e-02 6.000e-02 6.149e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.700e+03 2.863e-02 5.722e-02 8.282e+02 1.409e-01 4.615e-01 1.535e-01 1.537e-01 5.423e-02 6.000e-02 6.281e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.700e+03 2.475e-02 4.947e-02 9.579e+02 1.839e-01 4.615e-01 1.535e-01 1.538e-01 5.423e-02 6.000e-02 6.427e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.000e-02 5.900e+03  nan 1.722e+02 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.000e-02 5.900e+03  nan 6.888e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 9.000e-02 5.900e+03  nan 2.126e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.300e-01 5.900e+03  nan 1.019e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.845e-02 6.191e-02 5.845e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 1.700e-01 5.900e+03 3.192e-01 5.959e-01 8.820e+01 8.206e-04 4.615e-01 1.392e-01 1.394e-01 5.845e-02 6.191e-02 5.895e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.100e-01 5.900e+03 2.006e-01 3.905e-01 1.346e+02 1.997e-03 4.615e-01 1.476e-01 1.479e-01 5.845e-02 6.191e-02 5.922e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.500e-01 5.900e+03 1.396e-01 2.755e-01 1.907e+02 3.884e-03 4.615e-01 1.506e-01 1.509e-01 5.845e-02 6.191e-02 5.954e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 2.900e-01 5.900e+03 1.031e-01 2.048e-01 2.567e+02 6.993e-03 4.615e-01 1.520e-01 1.522e-01 5.845e-02 6.191e-02 5.993e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.300e-01 5.900e+03 7.940e-02 1.581e-01 3.323e+02 1.064e-02 4.615e-01 1.526e-01 1.529e-01 5.845e-02 6.191e-02 6.037e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 3.700e-01 5.900e+03 6.306e-02 1.258e-01 4.178e+02 3.065e-02 4.615e-01 1.530e-01 1.532e-01 5.845e-02 6.191e-02 6.088e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.100e-01 5.900e+03 5.131e-02 1.024e-01 5.130e+02 4.538e-02 4.615e-01 1.532e-01 1.534e-01 5.845e-02 6.191e-02 6.144e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.500e-01 5.900e+03 4.257e-02 8.504e-02 6.180e+02 6.165e-02 4.615e-01 1.533e-01 1.536e-01 5.845e-02 6.191e-02 6.208e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 4.900e-01 5.900e+03 3.589e-02 7.172e-02 7.327e+02 8.943e-02 4.615e-01 1.534e-01 1.536e-01 5.845e-02 6.191e-02 6.277e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.300e-01 5.900e+03 3.067e-02 6.130e-02 8.572e+02 1.192e-01 4.615e-01 1.534e-01 1.537e-01 5.845e-02 6.191e-02 6.354e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-
 5.700e-01 5.900e+03 2.651e-02 5.300e-02 9.915e+02 1.617e-01 4.615e-01 1.535e-01 1.537e-01 5.845e-02 6.191e-02 6.438e-02 # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-


==> anc/benRun_b3l2_2d.py <==
#! /usr/bin/env python2
# Initially written by Tevong You, and adapted by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# This path will need changing on other machines
mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"


if len(sys.argv) != 2 :
    print ('1 arguments required but received %4.3e' % len(sys.argv))
    print "Call with ./benRun_ty3_2d.py c9"
    quit()

# Initial parameter
c9 = float(sys.argv[1])# in GeV: should be divisible by 100
# Header for output
print ('#  c9=%4.3e' % c9)
print "#  gF      MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/fb BR(mumu)  BR(tt)    BR(bb)    siglim/fb siglim0.1/fb  limit/fb # process"

# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1    # no need to simulate many events
process = "p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-"
process_folder = "zp_b3l2"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'
count=0

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step

# ATLAS 139 fb^{-1} Run II 95% CLs upper limits on sigma x BR for a narrow resonance from 200 - 6000 in 100 GeV steps in MZ'
# Narrow width limit
sig_lim=[4.93777, 4.48931, 4.015, 2.074, 1.68132, 0.581599, 0.923837, 1.01589, 0.497384, 0.513057, 0.73726, 0.694133, 0.524801, 0.37448, 0.316075, 0.304548, 0.280589, 0.2419, 0.199536, 0.165452, 0.142668, 0.124836, 0.109533, 0.0991067, 0.0898019, 0.0833756, 0.0747212, 0.0691518, 0.0645587, 0.0612499, 0.057628, 0.0556406, 0.0536172, 0.0523249, 0.0511598, 0.0502525, 0.0493212, 0.0475899, 0.0468498, 0.048083, 0.0489626, 0.0489744, 0.0489538, 0.0492549, 0.0498723, 0.0499417, 0.0501216, 0.0510171, 0.0517414, 0.0530903, 0.0489538, 0.0528718, 0.0530553, 0.0541466, 0.0542299, 0.0575195, 0.0584476, 0.0570022]
# Gamma/MZ'=0.1 limit
sig_lim_0_1=[11.7203, 7.39879, 7.73113, 3.87269, 2.1168, 0.947254, 1.39581, 1.3413, 0.821517, 0.891762, 1.07272, 0.951112, 0.71826, 0.522448, 0.462264, 0.369815, 0.318178, 0.268564, 0.225904, 0.181796, 0.151381, 0.131879, 0.116186, 0.102308, 0.0923954, 0.0842573, 0.0769023, 0.0713618, 0.0666159, 0.0629116, 0.0599163, 0.057591, 0.056193, 0.0546622, 0.0529669, 0.0504863, 0.0504513, 0.0493567, 0.0492756, 0.0495705, 0.0506855, 0.0508562, 0.0520272, 0.0531361, 0.0523275, 0.0532316, 0.0545116, 0.0536775, 0.0541818, 0.0570729, 0.0567344, 0.0583914, 0.0584915, 0.0590304, 0.06, 0.0612396, 0.0619071, 0.0634932]
        
# cycle over free parameters
for mzp in range(300, 6100, 200):
    for gzp in my_range(0.01,0.6,0.04):
        s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
        tsb   = np.arcsin(s2b) * 0.5
        i   = int((mzp-300)/100)
        check_stop_command()
        # This sets up the process in the directory 
        cmds_y3="echo 'import model Zprime_B3L2_UFO\ndefine p = u c d s b u~ c~ d~ s~ b~ g\ndefine maxjetflavor=5\ndefine j=u c d s b u~ c~ d~ s~ b~\ndefine aswgtflavor=5\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
        output = subprocess.check_output(cmds_y3, shell=True)
        # Modify run card first
        copyfile(run_card_defname, run_card_filename)
        run_card_file = open(run_card_filename,'r')
        new_run_card_file = file(new_run_card_name,'w')
        # Modify the run card to generate number_of_events events
        for line in run_card_file.readlines():
            if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	        new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
            elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	        new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
            elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	        new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
            else:
                new_run_card_file.write(line)
        run_card_file.close()
        new_run_card_file.close()
        os.rename(new_run_card_name, run_card_filename)
        # Modify par_card
        copyfile(par_card_defname, par_card_filename)        
        par_card_file = open(par_card_filename,'r')
        new_par_card_file = file(new_par_card_name,'w')
        for line in par_card_file.readlines():
            if str.find(line, "# MZp") >= 0:
	        new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
            elif str.find(line, "# mzp") >= 0:
	        new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
            elif str.find(line, "# gzp") >= 0:
	        new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
            elif str.find(line, "# tsb") >= 0:
	        new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
                # Necessary to get madgraph to calculate the width:
            elif str.find(line, "DECAY  32 ") >= 0:
	        new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
                # Necessary for 5 flavour PDF scheme:
            elif str.find(line, "# ymb") >= 0:
	        new_par_card_file.write("      5 0.000000e+00 # ymb\n")
            elif str.find(line, "# MB") >= 0:
	        new_par_card_file.write("      5 0.000000e+00 # mb\n")
            else:
	        new_par_card_file.write(line)
        par_card_file.close()
        new_par_card_file.close()
        os.rename(new_par_card_name, par_card_filename)
        # Run madgraph
        s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
        crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
        if crossSec == "":
            crossSec = 0.
        sbr = float(crossSec) * 1000
        # Extract additional data from parameter cards etc
        wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
        wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
        if wzp == "":
            wzp = 0.
        wzp = float(wzp)
        actual_lim = sig_lim[i] * math.exp(10. * wzp / mzp * math.log(sig_lim_0_1[i] / sig_lim[i]))
        br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
        br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
        if br_mumu == "":
            br_mumu=0.
        br_mumu = float(br_mumu)
        br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
        br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
        if br_tt == "":
            br_tt=0.
        br_tt = float(br_tt)
        br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
        br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
        if br_bb == "":
            br_bb=0.
        br_bb = float(br_bb)
        print (' %4.3e' % gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % sig_lim[i] + ' %4.3e' % sig_lim_0_1[i] + ' %4.3e' % actual_lim + ' # p p > zp > mu+ mu- AND p p > zp j, zp > mu+ mu-')        





    







==> anc/benRun_b3l2_light_0d.py <==
#! /usr/bin/env python2
# Initially written by Tevong You, and adapted by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# Header for output
print "# Low MZ' region run"
print "#  gF      MZ'/GeV   tsb       s2b       wid/GeV  BR(z>zpmm) BR(mumu)  BR(tt)    BR(bb)  limBR(Z->Z'mm)BR(Z'->mm) # process"

if len(sys.argv) != 4 :
    print ('3 arguments required but only received %4.3e' % len(sys.argv))
    print "Call with ./benRun_ty3_0d.py mzp gzp c9"
    quit()

# Digitized constraints from Fig 5 of 1808.03684 from 10-70 GeV in steps of 5 GeV
# MZ'/GeV       95% CLs Upper bound on BR(Z->Z' mumu) BR(Z'->mumu)
# Narrow width limit
br_lim=[3.0373063411e-8, 1.6807762531e-8, 1.2640990615e-8, 1.2562322220e-8, 1.4185362671e-8, 1.9329831254e-8, 1.8899435655e-8, 2.6469101358e-8, 1.5203694507e-8, 2.6408886564e-8, 2.7382838206e-8, 3.8695602629e-8, 6.8377462464e-8]
    
# Initial parameter
mzp = float(sys.argv[1])# in GeV
i = int((mzp-10)/5)
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1 # shouldn't need accuracy for this
# gauge coupling x 1 TeV / MZ': free parameter
gzp   = float(sys.argv[2]) # > 0.048 from Bs-Bsbar mixing (central c9)
c9    = float(sys.argv[3]) # -0.97 (central) or -0.65 (lower)
s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
tsb   = np.arcsin(s2b) * 0.5

process = "z > zp mu+ mu-"
process_folder = "zp_b3l2"

mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step
    
process_list = ['p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-', 'u u~ > zp > mu+ mu-', 'u c~ > zp > mu+ mu-', 'c c~ > zp > mu+ mu-', 'd d~ > zp > mu+ mu-', 'd s~ > zp > mu+ mu-', 'd b~ > zp > mu+ mu-', 's d~ > zp > mu+ mu-', 's s~ > zp > mu+ mu-', 's b~ > zp > mu+ mu-', 'b b~ > zp > mu+ mu-', 'b g > zp b, zp > mu+ mu-']
process_list = ['z > zp mu+ mu-']
count=0

for process in process_list:
    check_stop_command()
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_B3L2_UFO\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	    new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
	    new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
	    new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
	    new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
	    new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Width' | tail -1 | gawk ' { print $3 }'"
    width = subprocess.check_output(s_cmd, shell=True).rstrip()
    if width == "":
        width = 0.
    # PDG 2002 value
    zWidth = 2.4952 
    sbr = float(width) / zWidth
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    print (' %4.3e' % gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % br_lim[i] + ' # ' + process)
    count = count + 1





==> anc/benRun_b3l2_light_1d.py <==
#! /usr/bin/env python2
# Calculates BR(Z->Z' mu+ mu-) in B3-L2 model for MZ'=10-70 GeV.
# 
# Written by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# Header for output
print "# Low MZ' region run"
print "#  gF      MZ'/GeV   tsb       s2b       wid/GeV  BR(z>zpmm) BR(mumu)  BR(tt)    BR(bb)  limBR(Z->Z'mm)BR(Z'->mm) # process"

if len(sys.argv) != 3 :
    print ('2 arguments required but only received %4.3e' % len(sys.argv))
    print "Call with ./benRun_b3l2_light_1d.py gzp c9"
    quit()

# Digitized constraints from Fig 5 of 1808.03684 from 10-70 GeV in steps of 5 GeV
# MZ'/GeV       95% CLs Upper bound on BR(Z->Z' mumu) BR(Z'->mumu)
# Narrow width limit
br_lim=[3.0373063411e-8, 1.6807762531e-8, 1.2640990615e-8, 1.2562322220e-8, 1.4185362671e-8, 1.9329831254e-8, 1.8899435655e-8, 2.6469101358e-8, 1.5203694507e-8, 2.6408886564e-8, 2.7382838206e-8, 3.8695602629e-8, 6.8377462464e-8]
    
# Initial parameter
mzp = float(sys.argv[1])# in GeV
i = int((mzp-10)/5)
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1 # shouldn't need accuracy for this
# gauge coupling x 1 TeV / MZ': free parameter
gzp   = float(sys.argv[1]) # > 0.048 from Bs-Bsbar mixing (central c9)
c9    = float(sys.argv[2]) # -0.97 (central) or -0.65 (lower)

process = "z > zp mu+ mu-"
process_folder = "zp_b3l2"

mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step
    
for mzp in range(10, 71, 5):
    check_stop_command()
    i = int((mzp-10)/5)
    s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
    tsb   = np.arcsin(s2b) * 0.5
    
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_B3L2_UFO\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	    new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	    new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
	    new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
	    new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
	    new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
	    new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
	    new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
	    new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Width' | tail -1 | gawk ' { print $3 }'"
    width = subprocess.check_output(s_cmd, shell=True).rstrip()
    if width == "":
        width = 0.
    # PDG 2002 value
    zWidth = 2.4952 
    sbr = float(width) / zWidth
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    print (' %4.3e' % gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % br_lim[i] + ' # ' + process)


==> anc/benRun_b3l2_light_2d.py <==
#! /usr/bin/env python2
# Initially written by Tevong You, and adapted by Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do

import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

# This path will need changing on other machines
mg5_path = "/home/bca20/code/MG5_aMC_v2_6_5/bin/"


if len(sys.argv) != 2 :
    print ('1 arguments required but received %4.3e' % len(sys.argv))
    print "Call with ./benRun_ty3_2d.py c9"
    quit()

# Initial parameter
c9 = float(sys.argv[1])# in GeV: should be divisible by 100
# Header for output
print ('#  c9=%4.3e' % c9)
print "#  lg10gF  MZ'/GeV   tsb       s2b       wzp/GeV   sig*BR/pb BR(mumu)  BR(tt)    BR(bb)    limit/pb # process"

# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1    # no need to simulate many events
process = "p p > zp > mu+ mu-\nadd process p p > zp j, zp > mu+ mu-"
process_folder = "zp_b3l2"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'
count=0

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print "stop found in script."
            exit(1)
        print "Stop command not found. Continuing... "
        stopFile.close()
        return

def my_range(start, end, step):
    while start <= end:
        yield start
        start += step

# Digitized constraints from Fig 5 of 1808.03684 from 10-70 GeV in steps of 5 GeV
# MZ'/GeV       95% CLs Upper bound on BR(Z->Z' mumu) BR(Z'->mumu)
# Narrow width limit
br_lim=[3.0373063411e-8, 1.6807762531e-8, 1.2640990615e-8, 1.2562322220e-8, 1.4185362671e-8, 1.9329831254e-8, 1.8899435655e-8, 2.6469101358e-8, 1.5203694507e-8, 2.6408886564e-8, 2.7382838206e-8, 3.8695602629e-8, 6.8377462464e-8]

# Limit in PICOBARN MZ'=0.15,0.2,0.25,0.3
s_lim = [0.019788829355002563,
         0.016385613890299654,
         0.008479682579989824,
         0.004709966988318912]

# cycle over free parameters
for mzp in range(300, 305, 50):
    for ln10gzp in my_range(-3.0,-0.99,0.5):
        gzp = np.exp(ln10gzp * np.log(10.))
        s2b   = -5.1e-4 * (mzp * 1.0e-3)**2 / gzp**2 * c9
        i   = int((mzp-150)/50)        
        if (s2b > 1.0):
            print (' %4.3e' % ln10gzp + ' %4.3e' % mzp + ' %4.3e' % 0.0 + ' %4.3e' % s2b + ' %4.3e' % 0.0 + ' %4.3e' % 0.0 + ' %4.3e' % 0.0 + ' %4.3e' % 0.0 + ' %4.3e' % 0.0 + ' %4.3e' % s_lim[i] + ' # pp > zp > mumu (+j)')        
        else:
            tsb   = np.arcsin(s2b) * 0.5
            check_stop_command()
            # This sets up the process in the directory 
            cmds_y3="echo 'import model Zprime_B3L2_UFO\ndefine p = u c d s b u~ c~ d~ s~ b~ g\ndefine maxjetflavor=5\ndefine j=u c d s b u~ c~ d~ s~ b~\ndefine aswgtflavor=5\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
            output = subprocess.check_output(cmds_y3, shell=True)
            # Modify run card first
            copyfile(run_card_defname, run_card_filename)
            run_card_file = open(run_card_filename,'r')
            new_run_card_file = file(new_run_card_name,'w')
            # Modify the run card to generate number_of_events events
            for line in run_card_file.readlines():
                if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
	            new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
                elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
	            new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
                elif str.find(line, "= etal    ! max rap for the charged leptons") >= 0:
	            new_run_card_file.write("   2.5  = etal    ! max rap for the charged leptons \n")
                elif str.find(line, "= ptl       ! minimum pt for the charged leptons") >= 0:
	            new_run_card_file.write("   30.0 = ptl       ! minimum pt for the charged leptons  \n")
                elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
	            new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
                else:
                    new_run_card_file.write(line)
            run_card_file.close()
            new_run_card_file.close()
            os.rename(new_run_card_name, run_card_filename)
            # Modify par_card
            copyfile(par_card_defname, par_card_filename)        
            par_card_file = open(par_card_filename,'r')
            new_par_card_file = file(new_par_card_name,'w')
            for line in par_card_file.readlines():
                if str.find(line, "# MZp") >= 0:
	            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
                elif str.find(line, "# mzp") >= 0:
	            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
                elif str.find(line, "# gzp") >= 0:
	            new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
                elif str.find(line, "# tsb") >= 0:
	            new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
                    # Necessary to get madgraph to calculate the width:
                elif str.find(line, "DECAY  32 ") >= 0:
	            new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
                    # Necessary for 5 flavour PDF scheme:
                elif str.find(line, "# ymb") >= 0:
	            new_par_card_file.write("      5 0.000000e+00 # ymb\n")
                elif str.find(line, "# MB") >= 0:
	            new_par_card_file.write("      5 0.000000e+00 # mb\n")
                else:
	            new_par_card_file.write(line)
            par_card_file.close()
            new_par_card_file.close()
            os.rename(new_par_card_name, par_card_filename)
            # Run madgraph
            s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
            crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
            if crossSec == "":
                crossSec = 0.
            sbr = float(crossSec)
            # Extract additional data from parameter cards etc
            wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY  32' | gawk ' { print $3 } '"
            wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
            if wzp == "":
                wzp = 0.
            wzp = float(wzp)
            br_mumu_cmd = "cat " + str(par_card_filename) + " | grep '   2    13  -13' | gawk ' { print $1 } '"
            br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
            if br_mumu == "":
                br_mumu=0.
            br_mumu = float(br_mumu)
            br_tt_cmd = "cat " + str(par_card_filename) + " | grep '   2    6  -6 #' | gawk ' { print $1 } '"
            br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
            if br_tt == "":
                br_tt=0.
            br_tt = float(br_tt)
            br_bb_cmd = "cat " + str(par_card_filename) + " | grep '   2    5  -5 #' | gawk ' { print $1 } '"
            br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
            if br_bb == "":
                br_bb=0.
            br_bb = float(br_bb)
            print (' %4.3e' % ln10gzp + ' %4.3e' % mzp + ' %4.3e' % tsb + ' %4.3e' % s2b + ' %4.3e' % wzp + ' %4.3e' % sbr + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % s_lim[i] + ' # pp > zp > mumu (+j)')        





    







==> anc/f.gnu <==
# This is a gnuplot5.2 file for making the constraint plots in the paper: had to
# run, then re-jog the order of the lines to get the regions to work properly:
# > gnuplot f.gnu
# 
# First, get contours sorted
set dgrid3d 25,14,6
set contour
unset surface
set noclip
set cntrparam bspline

# cross section/limit=1
set cntrparam levels discrete 1
set table "b3l2.sb.97.contour"
splot "benRun_b3l2_2d.97.out" u ($2/1000):1:($6/$12)

set table "b3l2.sb.65.contour"
splot "benRun_b3l2_2d.65.out" u ($2/1000):1:($6/$12)

# width/mass=0.1
set cntrparam levels discrete 0.1
set table "b3l2.wom.97.contour"
splot "benRun_b3l2_2d.97.out" u ($2/1000):1:($5/$2)

set table "b3l2.wom.65.contour"
splot "benRun_b3l2_2d.65.out" u ($2/1000):1:($5/$2)



==> anc/g.gnu <==
set term pdfcairo enhanced color fontscale 0.7
set size square

set xlabel "g_{Z'} x 1 TeV/M_{Z'}"
set ylabel "sin2{/Symbol q}_{sb}"

#set key bottom
#set key opaque right Right width -2 font "Helvetica,12"

fcentral(gOm)=5.1 * 10**(-4) * 0.97 / x**2
flow(gOm)    =5.1 * 10**(-4) * 0.65 / x**2

set output "s2b.pdf"
set mxtics 10
set logscale y
set label 4 "Allanach, 2020" at 0.02,0.000015 font "Helvetica,8"
plot [0:3] [0.00001:1] 5.1 * 10**(-4) * 0.97 / x**2 tit "central C_9" w l lt 1 lw 1 lc 0, \
5.1 * 10**(-4) * 0.65 / x**2 tit "lower C_9" w l lt 1 dt 2 lw 1 lc 0

unset logscale y
set output "central.pdf"
set xlabel "M_{Z'}/TeV"
set ylabel "g_{Z'}"
set mxtics 5
set mytics 5
set style fill transparent solid 0.3

set label 1 "{/Symbol G}/M_{Z'}=0.1" at 1,0.46
set label 2 "Direct Z' search" at 2,0.14 rotate by 40
set label 3 "B_s mixing" at 3,0.12 rotate by 25
set label 4 "Allanach, 2020" at 0.38,0.58 font "Helvetica,8
plot [0.3:5.9] [0.01:0.6] "b3l2.sb.97.contour.save" notit w filledcurves x1 lc rgb "red" , \
"b3l2.wom.97.contour" notit w l lc 0, \
0.048*x notit w filledcurves y1=0.001


set output "lower.pdf"
set xlabel "M_{Z'}/TeV"
set ylabel "g_{Z'}"
#set label 5 "Trident" at 0.6,0.25 rotate by 70
set label 3 "B_s mixing" at 3,0.07 rotate by 15
plot [0.3:5.9] [0.01:0.6] "b3l2.sb.65.contour.save" notit w filledcurves x1 lc rgb "red" , \
"b3l2.wom.65.contour" notit w l lc 0, \
0.048*x*0.65 notit w filledcurves y1=0.001, \
0.048*x notit w l dt 2 lc rgb "blue", \
0.62*x notit w filledcurves y2=0.6 lc rgb "magenta"

unset label 2
unset label 3
unset label 4
unset label 5
set label 3 "B_s mixing" at 100,0.0027 rotate by 23
set label 2 "Direct Z' search" at 160,0.006 rotate by 90
set label 4 "Z->Z'{/Symbol m}^+{/Symbol m}^-" at 20,0.003 rotate by 80
set label 1 "Allanach, 2020" at 20,0.16 font "Helvetica,8"
set label 5 "Trident" at 20,0.05 rotate by 40
set label 6 "Doesn't fit NCBAs" at 100,0.0015
set output "light.pdf"
sw=sqrt(0.22337)
set mytics 10
set xlabel "M_{Z'}/GeV"
set logscale y
plot [10:300] [1.0e-3:2.0e-1] 4.8e-5*x notit w l dt 2 lc rgb "blue", \
1.926e-5*x notit w filledcurves y1=0.001 lc rgb "black", \
3.365e-5*x notit w filledcurves x1, \
"light_atlas" i 0 notit w filledcurves y2 lc rgb "red", \
"light_0.05_lower.out" u 2:(0.05/sqrt($6*$7/$10)) notit w filledcurves y2=0.2 lc rgb "green", \
0.62e-3*x notit w filledcurves y2=0.2 lc rgb "magenta"
#, sqrt(12*pi**2*2.61e-9)*x/(3*0.1057) notit w l lc rgb "black"

==> anc/light_0.05_central.out <==
# Low MZ' region run
#  gF      MZ'/GeV   tsb       s2b       wid/GeV  BR(z>zpmm) BR(mumu)  BR(tt)    BR(bb)  limBR(Z->Z'mm)BR(Z'->mm) # process
 5.000e-02 1.000e+01 9.894e-06 1.979e-05 1.094e-02 8.096e-05 5.455e-01 0.000e+00 1.818e-01 3.037e-08 # z > zp mu+ mu-
 5.000e-02 1.500e+01 2.226e-05 4.452e-05 1.641e-02 4.364e-05 5.455e-01 0.000e+00 1.818e-01 1.681e-08 # z > zp mu+ mu-
 5.000e-02 2.000e+01 3.958e-05 7.915e-05 2.188e-02 2.500e-05 5.455e-01 0.000e+00 1.818e-01 1.264e-08 # z > zp mu+ mu-
 5.000e-02 2.500e+01 6.184e-05 1.237e-04 2.735e-02 1.448e-05 5.455e-01 0.000e+00 1.818e-01 1.256e-08 # z > zp mu+ mu-
 5.000e-02 3.000e+01 8.905e-05 1.781e-04 3.283e-02 8.544e-06 5.455e-01 0.000e+00 1.818e-01 1.419e-08 # z > zp mu+ mu-
 5.000e-02 3.500e+01 1.212e-04 2.424e-04 3.830e-02 4.970e-06 5.455e-01 0.000e+00 1.818e-01 1.933e-08 # z > zp mu+ mu-
 5.000e-02 4.000e+01 1.583e-04 3.166e-04 4.377e-02 2.842e-06 5.455e-01 0.000e+00 1.818e-01 1.890e-08 # z > zp mu+ mu-
 5.000e-02 4.500e+01 2.004e-04 4.007e-04 4.924e-02 1.564e-06 5.455e-01 0.000e+00 1.818e-01 2.647e-08 # z > zp mu+ mu-
 5.000e-02 5.000e+01 2.474e-04 4.947e-04 5.471e-02 8.204e-07 5.455e-01 0.000e+00 1.818e-01 1.520e-08 # z > zp mu+ mu-
 5.000e-02 5.500e+01 2.993e-04 5.986e-04 6.018e-02 4.044e-07 5.455e-01 0.000e+00 1.818e-01 2.641e-08 # z > zp mu+ mu-
 5.000e-02 6.000e+01 3.562e-04 7.124e-04 6.565e-02 1.807e-07 5.455e-01 0.000e+00 1.818e-01 2.738e-08 # z > zp mu+ mu-
 5.000e-02 6.500e+01 4.180e-04 8.360e-04 7.112e-02 7.166e-08 5.455e-01 0.000e+00 1.818e-01 3.870e-08 # z > zp mu+ mu-


==> anc/light_0.05_lower.out <==
# Low MZ' region run
#  gF      MZ'/GeV   tsb       s2b       wid/GeV  BR(z>zpmm) BR(mumu)  BR(tt)    BR(bb)  limBR(Z->Z'mm)BR(Z'->mm) # process
 5.000e-02 1.000e+01 6.936e-06 1.387e-05 1.094e-02 8.096e-05 5.455e-01 0.000e+00 1.818e-01 3.037e-08 # z > zp mu+ mu-
 5.000e-02 1.500e+01 1.561e-05 3.121e-05 1.641e-02 4.364e-05 5.455e-01 0.000e+00 1.818e-01 1.681e-08 # z > zp mu+ mu-
 5.000e-02 2.000e+01 2.774e-05 5.549e-05 2.188e-02 2.500e-05 5.455e-01 0.000e+00 1.818e-01 1.264e-08 # z > zp mu+ mu-
 5.000e-02 2.500e+01 4.335e-05 8.670e-05 2.735e-02 1.448e-05 5.455e-01 0.000e+00 1.818e-01 1.256e-08 # z > zp mu+ mu-
 5.000e-02 3.000e+01 6.242e-05 1.248e-04 3.283e-02 8.544e-06 5.455e-01 0.000e+00 1.818e-01 1.419e-08 # z > zp mu+ mu-
 5.000e-02 3.500e+01 8.497e-05 1.699e-04 3.830e-02 4.970e-06 5.455e-01 0.000e+00 1.818e-01 1.933e-08 # z > zp mu+ mu-
 5.000e-02 4.000e+01 1.110e-04 2.220e-04 4.377e-02 2.842e-06 5.455e-01 0.000e+00 1.818e-01 1.890e-08 # z > zp mu+ mu-
 5.000e-02 4.500e+01 1.405e-04 2.809e-04 4.924e-02 1.564e-06 5.455e-01 0.000e+00 1.818e-01 2.647e-08 # z > zp mu+ mu-
 5.000e-02 5.000e+01 1.734e-04 3.468e-04 5.471e-02 8.204e-07 5.455e-01 0.000e+00 1.818e-01 1.520e-08 # z > zp mu+ mu-
 5.000e-02 5.500e+01 2.098e-04 4.196e-04 6.018e-02 4.044e-07 5.455e-01 0.000e+00 1.818e-01 2.641e-08 # z > zp mu+ mu-
 5.000e-02 6.000e+01 2.497e-04 4.994e-04 6.565e-02 1.807e-07 5.455e-01 0.000e+00 1.818e-01 2.738e-08 # z > zp mu+ mu-
 5.000e-02 6.500e+01 2.930e-04 5.861e-04 7.112e-02 7.166e-08 5.455e-01 0.000e+00 1.818e-01 3.870e-08 # z > zp mu+ mu-
 5.000e-02 7.000e+01 3.399e-04 6.797e-04 7.659e-02 2.383e-08 5.455e-01 0.000e+00 1.818e-01 6.838e-08 # z > zp mu+ mu-


==> anc/light_atlas <==
# ATLAS search in light region
150 0.001
150 0.2


# From Fig 6b of 1707.02424: atlas search for Z'->ll: A sig br
# MZ' limit in pb on A sig BR
#0.15 0.019788829355002563
#0.20 0.016385613890299654
#0.25 0.008479682579989824
#0.30 0.004709966988318912

==> anc/make_plots <==
#!/bin/bash
# This file makes the plots, provided gnuplot works.
#
#
gnuplot f.gnu
gnuplot g.gnu
rm *.contour


==> anc/trident.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14422,        353]
NotebookOptionsPosition[     12974,        321]
NotebookOutlinePosition[     13384,        337]
CellTagsIndexPosition[     13341,        334]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Trident", " ", "bound", " ", "on", " ", "B3"}], "-", 
     RowBox[{"L2", " ", 
      RowBox[{"model", ".", " ", "Here"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", "bound", " ", "between", " ", "SM"}], 
     "+", 
     RowBox[{"NP", " ", "and", " ", "SM", " ", 
      RowBox[{"rate", " ", ".", " ", "trident"}], " ", "is", " ", "the", " ", 
      "bound", " ", "on", " ", 
      RowBox[{"g", "'"}], " ", 
      RowBox[{
       RowBox[{"GeV", "^", "2"}], "/", "MZ"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"trident", "[", 
     RowBox[{"sw2_", ",", "x_", ",", "v_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "v"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"x", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "sw2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
           "-", "1"}], "]"}], "-", 
         RowBox[{"4", " ", "sw2"}], "-", "1"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "18", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"trident", "[", 
    RowBox[{"sw2", ",", "x", ",", "v"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"trident", "[", 
     RowBox[{"0.22337", ",", "1.38", ",", "246.22"}], "]"}], "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"trident", "[", 
     RowBox[{"0.22337", ",", "1.38", ",", " ", "246.22"}], "]"}], 
    "1000"}]}]}]], "Input",
 CellChangeTimes->{{3.8182456743162966`*^9, 3.818246002427684*^9}, {
   3.818246326769182*^9, 3.8182463350293484`*^9}, {3.818246370488332*^9, 
   3.8182463738341055`*^9}, {3.818246411570907*^9, 3.8182464121006885`*^9}, {
   3.818246596402949*^9, 3.8182465966738105`*^9}, {3.818246634452084*^9, 
   3.818246703207487*^9}, {3.8182478778817635`*^9, 3.818247960753008*^9}, {
   3.8182479924819*^9, 3.818248036526226*^9}, {3.818248077576619*^9, 
   3.818248097855336*^9}, {3.8182481301414533`*^9, 3.8182481614827976`*^9}, {
   3.8182483300799723`*^9, 3.818248338826005*^9}, {3.8182498998302093`*^9, 
   3.8182498999690113`*^9}, 3.8183301055490317`*^9, {3.8183301639191217`*^9, 
   3.8183302037836847`*^9}, {3.818330308071745*^9, 3.81833030844874*^9}, {
   3.8183303604054203`*^9, 3.8183303719573917`*^9}, {3.8183304061602263`*^9, 
   3.818330408911319*^9}, {3.8183304482700176`*^9, 3.818330473910241*^9}, 
   3.818330549093416*^9, {3.818331907232437*^9, 3.8183319133247166`*^9}, {
   3.818334728878761*^9, 3.818334730635683*^9}, {3.8255995624768176`*^9, 
   3.825599563061155*^9}, {3.8255996385976024`*^9, 3.825599644822348*^9}, {
   3.8255996870132585`*^9, 3.8255996908904514`*^9}, {3.8255999004680552`*^9, 
   3.8255999008135777`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"64b724e4-00a8-4546-8226-d1b2dd3a7146"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", "sw2"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "sw2"}]}], ")"}], "2"]}], ")"}], " ", 
       "x"}]}]]}]], 
  RowBox[{"3", " ", 
   SqrtBox["2"], " ", "v"}]]], "Output",
 CellChangeTimes->{
  3.8182458396719465`*^9, {3.818245923198962*^9, 3.8182460037406*^9}, 
   3.8182463362619953`*^9, 3.8182463742222233`*^9, 3.818246412980606*^9, 
   3.818246597277557*^9, {3.818246658569031*^9, 3.8182467037352886`*^9}, {
   3.8182480234089804`*^9, 3.81824803738134*^9}, {3.8182480785339746`*^9, 
   3.818248098716198*^9}, {3.8182481509354057`*^9, 3.8182481621555643`*^9}, 
   3.8182483392420454`*^9, 3.8182499011173944`*^9, 3.818330107111086*^9, {
   3.8183301668652325`*^9, 3.818330204323656*^9}, 3.8183303095037503`*^9, {
   3.8183303650637674`*^9, 3.8183303725176477`*^9}, {3.8183304531995325`*^9, 
   3.8183304745852284`*^9}, 3.8183305498406515`*^9, {3.8183319084368124`*^9, 
   3.818331913635329*^9}, 3.8183347314723086`*^9, 3.8255995645420246`*^9, {
   3.8255996399224377`*^9, 3.8255996461195393`*^9}, 3.8255999017508693`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d852c1a9-bf72-40df-be8b-d1f968c13767"],

Cell[BoxData["0.0006164592322175806`"], "Output",
 CellChangeTimes->{
  3.8182458396719465`*^9, {3.818245923198962*^9, 3.8182460037406*^9}, 
   3.8182463362619953`*^9, 3.8182463742222233`*^9, 3.818246412980606*^9, 
   3.818246597277557*^9, {3.818246658569031*^9, 3.8182467037352886`*^9}, {
   3.8182480234089804`*^9, 3.81824803738134*^9}, {3.8182480785339746`*^9, 
   3.818248098716198*^9}, {3.8182481509354057`*^9, 3.8182481621555643`*^9}, 
   3.8182483392420454`*^9, 3.8182499011173944`*^9, 3.818330107111086*^9, {
   3.8183301668652325`*^9, 3.818330204323656*^9}, 3.8183303095037503`*^9, {
   3.8183303650637674`*^9, 3.8183303725176477`*^9}, {3.8183304531995325`*^9, 
   3.8183304745852284`*^9}, 3.8183305498406515`*^9, {3.8183319084368124`*^9, 
   3.818331913635329*^9}, 3.8183347314723086`*^9, 3.8255995645420246`*^9, {
   3.8255996399224377`*^9, 3.8255996461195393`*^9}, 3.8255999017549005`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"d2ad48c7-1d39-4e7c-a022-21089dc2029c"],

Cell[BoxData["0.6164592322175806`"], "Output",
 CellChangeTimes->{
  3.8182458396719465`*^9, {3.818245923198962*^9, 3.8182460037406*^9}, 
   3.8182463362619953`*^9, 3.8182463742222233`*^9, 3.818246412980606*^9, 
   3.818246597277557*^9, {3.818246658569031*^9, 3.8182467037352886`*^9}, {
   3.8182480234089804`*^9, 3.81824803738134*^9}, {3.8182480785339746`*^9, 
   3.818248098716198*^9}, {3.8182481509354057`*^9, 3.8182481621555643`*^9}, 
   3.8182483392420454`*^9, 3.8182499011173944`*^9, 3.818330107111086*^9, {
   3.8183301668652325`*^9, 3.818330204323656*^9}, 3.8183303095037503`*^9, {
   3.8183303650637674`*^9, 3.8183303725176477`*^9}, {3.8183304531995325`*^9, 
   3.8183304745852284`*^9}, 3.8183305498406515`*^9, {3.8183319084368124`*^9, 
   3.818331913635329*^9}, 3.8183347314723086`*^9, 3.8255995645420246`*^9, {
   3.8255996399224377`*^9, 3.8255996461195393`*^9}, 3.8255999017578535`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"28518bdf-8492-45a7-8c1f-a03ea33bdd2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "0.22337"}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"246", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"gp", "^", "2"}], " ", "/", " ", 
            RowBox[{"300", "^", "2"}]}]}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "0.22337"}]}], ")"}], "^", "2"}]}], ")"}]}], 
    "\[Equal]", "1.38"}], ",", "gp"}], "]"}]], "Input",
 CellChangeTimes->{{3.81824677142483*^9, 3.818246843971711*^9}, {
  3.8182469151512165`*^9, 3.818246920593619*^9}, {3.81824705973641*^9, 
  3.818247073059277*^9}, {3.8182471692633924`*^9, 3.818247169563432*^9}, {
  3.8182473108128157`*^9, 3.8182473116825533`*^9}, {3.8182482152845078`*^9, 
  3.8182482572170296`*^9}, {3.8183302519818397`*^9, 3.81833025254154*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"761bef41-2147-4b7e-8cf1-54b78fd26992"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gp", "\[Rule]", 
     RowBox[{"-", "0.3418858840624387`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"gp", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.514324368573334`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"gp", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.514324368573334`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"gp", "\[Rule]", "0.3418858840624387`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8182468231088223`*^9, 3.8182468444876146`*^9}, 
   3.8182469214422584`*^9, {3.818247060814335*^9, 3.818247073790113*^9}, 
   3.818247170505006*^9, 3.8182473124092255`*^9, {3.8182482188400135`*^9, 
   3.818248225649743*^9}, 3.818248277781622*^9, 3.8183302533791866`*^9, 
   3.8255995683709908`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"636cb390-63f5-4bfd-806d-21a46459c7fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "sw2"}], " ", "+", " ", 
           RowBox[{"18", " ", 
            RowBox[{"v", "^", "2"}], " ", 
            RowBox[{"r", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}], " ", "/",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"4", " ", "sw2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     "\[Equal]", "x"}], ",", "r"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "\[Rule]", "246.22"}], ",", 
    RowBox[{"sw2", "\[Rule]", "0.22337"}], ",", 
    RowBox[{"x", "->", "1.38"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.818417471603017*^9, 3.8184175377561855`*^9}, {
  3.818417570985166*^9, 3.818417576482426*^9}, {3.8184176414601555`*^9, 
  3.8184177049528894`*^9}, {3.8255995789097385`*^9, 3.825599580132862*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"48d86094-dc74-49fb-8620-ef7fc110f2ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.0019622329758490044`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0019622329758490044`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"-", "0.0006164592322175809`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "0.0006164592322175809`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.818417676322762*^9, 3.818417705409792*^9}, 
   3.8255995822219515`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"6f9b903e-ca7c-4725-be3a-280021bd3b0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mmu", "=", 
    RowBox[{"0.1057", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "Delta", " ", "a_mu", " ", "to", " ", "get", " ", 
    RowBox[{"gzprime", "/", "mzprime"}], " ", "in", " ", 
    RowBox[{"TeV", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gm2", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"12", " ", 
     RowBox[{"Pi", "^", "2"}], "  ", "x"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", "mmu"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"gm2", "[", 
  RowBox[{"10.1", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"gm2", "[", 
  RowBox[{"41.9", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8188543094678993`*^9, 3.8188543732735815`*^9}, {
  3.818854432063982*^9, 3.818854471004205*^9}, {3.818860396073061*^9, 
  3.8188604553310356`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8dc15897-70e7-4c2a-a205-38f84979d819"],

Cell[BoxData["1.0906990643588845`"], "Output",
 CellChangeTimes->{
  3.8188543739591455`*^9, {3.8188544448726277`*^9, 3.818854471817103*^9}, 
   3.8188604560150833`*^9, {3.825599594912476*^9, 3.8255995986422195`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"4a5de208-0c53-4e0b-83ef-97fd2bea5ec8"],

Cell[BoxData["2.2215253080572213`"], "Output",
 CellChangeTimes->{
  3.8188543739591455`*^9, {3.8188544448726277`*^9, 3.818854471817103*^9}, 
   3.8188604560150833`*^9, {3.825599594912476*^9, 3.82559959864522*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"4c06c566-276c-4b27-abe1-f979defa9849"]
}, Open  ]]
},
WindowSize->{573.75, 630.},
WindowMargins->{{Automatic, 54.375}, {Automatic, 43.875}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"55fc8081-aa11-42d0-84d4-8d8b8a83a0a2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3012, 67, 163, "Input",ExpressionUUID->"64b724e4-00a8-4546-8226-d1b2dd3a7146"],
Cell[3595, 91, 1401, 31, 66, "Output",ExpressionUUID->"d852c1a9-bf72-40df-be8b-d1f968c13767"],
Cell[4999, 124, 980, 13, 32, "Output",ExpressionUUID->"d2ad48c7-1d39-4e7c-a022-21089dc2029c"],
Cell[5982, 139, 977, 13, 55, "Output",ExpressionUUID->"28518bdf-8492-45a7-8c1f-a03ea33bdd2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6996, 157, 1131, 28, 67, "Input",ExpressionUUID->"761bef41-2147-4b7e-8cf1-54b78fd26992"],
Cell[8130, 187, 983, 22, 52, "Output",ExpressionUUID->"636cb390-63f5-4bfd-806d-21a46459c7fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9150, 214, 1151, 31, 48, "Input",ExpressionUUID->"48d86094-dc74-49fb-8620-ef7fc110f2ca"],
Cell[10304, 247, 775, 21, 52, "Output",ExpressionUUID->"6f9b903e-ca7c-4725-be3a-280021bd3b0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11116, 273, 1247, 33, 125, "Input",ExpressionUUID->"8dc15897-70e7-4c2a-a205-38f84979d819"],
Cell[12366, 308, 296, 4, 32, "Output",ExpressionUUID->"4a5de208-0c53-4e0b-83ef-97fd2bea5ec8"],
Cell[12665, 314, 293, 4, 32, "Output",ExpressionUUID->"4c06c566-276c-4b27-abe1-f979defa9849"]
}, Open  ]]
}
]
*)



==> anc/z4l.dat <==
# Digitized constraints from Fig 5 of 1808.03684
# MZ'/GeV       95% CLs Upper bound on BR(Z->Z' mumu) BR(Z'->mumu)
1.0000000000e+1 3.0373063411e-8
1.5000000000e+1 1.6807762531e-8
2.0000000000e+1 1.2640990615e-8
2.5000000000e+1 1.2562322220e-8
3.0000000000e+1 1.4185362671e-8
3.5000000000e+1 1.9329831254e-8
4.0000000000e+1 1.8899435655e-8
4.5000000000e+1 2.6469101358e-8
5.0000000000e+1 1.5203694507e-8
5.5000000000e+1 2.6408886564e-8
6.0000000000e+1 2.7382838206e-8
6.5000000000e+1 3.8695602629e-8
7.0000000000e+1 6.8377462464e-8

